Securing Private Federated Learning in a Malicious Setting: A Scalable TEE-Based Approach with Client Auditing

In cross-device private federated learning, differentially private follow-the-regularized-leader (DP-FTRL) has emerged as a promising privacy-preserving method. However, existing approaches assume a semi-honest server and have not addressed the challenge of securely removing this assumption. This is due to its statefulness, which becomes particularly problematic in practical settings where clients can drop out or be corrupted. While trusted execution environments (TEEs) might seem like an obvious solution, a straightforward implementation can introduce forking attacks or availability issues due to state management. To address this problem, our paper introduces a novel server extension that acts as a trusted computing base (TCB) to realize maliciously secure DP-FTRL. The TCB is implemented with an ephemeral TEE module on the server side to produce verifiable proofs of server actions. Some clients, upon being selected, participate in auditing these proofs with small additional communication and computational demands. This extension solution reduces the size of the TCB while maintaining the system's scalability and liveness. We provide formal proofs based on interactive differential privacy, demonstrating privacy guarantee in malicious settings. Finally, we experimentally show that our framework adds small constant overhead to clients in several realistic settings.

==> anc/ARTIFACT-APPENDIX.md <==
# Artifact Appendix

## Public link
- Canonical artifact link: https://arxiv.org/src/2509.08709/anc

## Artifact Overview
- **Paper title:** Securing Private Federated Learning in a Malicious Setting: A Scalable TEE-Based Approach with Client Auditing
- **Authors:** Shun Takagi, Satoshi Hasegawa
- **License:** MIT

## Badges Applied For
- [x] Artifact Available
- [ ] Artifact Functional
- [ ] Artifact Reproduced

---

## 1. Artifact Available
- **License:** MIT
- **Contents:** 
  - Dockerfile
  - solved.spthy
  - continuity_object.spthy
- **Relation to paper:** 
This artifact provides the formal verification code corresponding to Appendix E of the paper. It includes the proofs and scripts used to validate the security guarantees of our maliciously secure DP-FTRL framework, ensuring that the formal results presented in Appendix E are reproducible.

---

## System Requirements
- CPU architecture: x86_64
- RAM: ≥ 8 GB (recommended)
- Disk space: ≥ 10 GB
- Dependencies:
  - Docker ≥ 24
  - Base image: Ubuntu 22.04
  - Tamarin Prover = 1.10.0 (preinstalled via Dockerfile)
  - Maude = 3.0 (+ yices2, bundled as `maude.zip`)
  - graphviz, libtinfo5, git

Maude is distributed under the GPL by the University of Illinois

## How to run
wget https://arxiv.org/e-print/2509.08709 -O 2509.08709.tar.gz
tar -xzf 2509.08709.tar.gz
cd anc
chmod +x run.sh
./run.sh


## Expected outputs & pass criteria
Running `./run.sh` produces Tamarin logs. 
A successful run must contain the following lines:

AttestationSecretKey_is_Secret (all-traces): verified
InitAuditorSecretKey_is_Secret (all-traces): verified
AuditorSecretKey_is_Secret (all-traces): verified
SealingExists (exists-trace): verified
FlowExists (exists-trace): verified
UpdateAvailability (exists-trace): verified
UpdateOnlyOnceForAllBlockHash (all-traces): verified


==> anc/Dockerfile <==
# based on https://github.com/eikendev/tamarin-prover-docker

FROM ubuntu:22.04 AS base

RUN set -xe \
        && apt-get update \
        && apt-get upgrade -y

FROM base AS dependencies

ENV VERSION 1.10.0
# ENV MAUDE_URL http://maude.cs.illinois.edu/w/images/2/27/Maude-3.0%2Byices2-linux.zip

# COPY maude.zip /maude.zip

COPY maude /dependencies

RUN set -xe \
        && apt-get install -y curl zip

RUN set -xe \
        # && mkdir -p /dependencies \
        # && curl -q -s -S -L --create-dirs -o maude.zip $MAUDE_URL \
        # && unzip maude.zip -d /dependencies \
        # mv output/* /dependency/ \
        && mv /dependencies/maude.linux64 /dependencies/maude \
        && curl -q -s -S -L --create-dirs -o tamarin.tar.gz https://github.com/tamarin-prover/tamarin-prover/releases/download/$VERSION/tamarin-prover-$VERSION-linux64-ubuntu.tar.gz \
        && tar -x -C /dependencies -f tamarin.tar.gz \
        && chmod -R +x /dependencies

FROM base AS runtime

ENV LANG=C.UTF-8
ENV LC_ALL=C.UTF-8

VOLUME /workspace

EXPOSE 3001

COPY --from=dependencies /dependencies /usr/local/bin

RUN set -xe \
        && apt-get update \
        && apt-get install -y graphviz adduser git libtinfo5 \
        && apt-get clean \
        && addgroup tamarin \
        && adduser --disabled-password --gecos '' --ingroup tamarin tamarin

        WORKDIR /workspace
COPY . .
RUN chown -R tamarin:tamarin /workspace

USER tamarin

ENTRYPOINT [ "tamarin-prover" ]
CMD [ "./solved.spthy", "+RTS", "-N10", "-RTS" ]

==> anc/LICENSE <==
Copyright 2025 Shun Takagi

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the “Software”), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED “AS IS”, WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

==> anc/continuity_object.spthy <==
// tamarin-prover interactive . --interface=*4 +RTS -N10 -RTS 
theory continuity

begin

// for counter
builtins: signing, natural-numbers, hashing

tactic: flowexists
  presort: C
  prio:
    isFactName "EnclaveThread" | isFactName "TestSealingInitProcess"
  deprio:
    isFactName "SecretKey"


tactic: prioritize_sign
  presort: s 
  prio:
    isFactName "EnclaveThread" & regex "#t1"
  prio:
    isFactName "EnclaveThread" & regex "#t2"
  prio:
    regex "#t1"
  prio:
    regex "#t2"
  prio:
    regex "sign"


// restrictions

restriction AuditorSignOnlyOnce:
    "
    All nonce_for_init block_hash input1 input2 #t1 #t2. 
    AuditorSignLabel(nonce_for_init, block_hash, input1) @t1
    & 
    AuditorSignLabel(nonce_for_init, block_hash, input2) @t2
    &
    not (input1 = input2)
    ==> 
    #t1 = #t2
    "

restriction AuditorInitializationSignOnlyOnce:
    "
    // only one nonce_for_init exists; this is achieved by making concensus with all auditors
    All #t1 #t2 nonce_for_init1 nonce_for_enclave_thread1 nonce_for_init2 nonce_for_enclave_thread2.  
    AuditorInitSignLabel(nonce_for_init1, nonce_for_enclave_thread1) @t1
    & 
    AuditorInitSignLabel(nonce_for_init2, nonce_for_enclave_thread2) @t2 
    ==> 
    #t1 = #t2
    "


// PKI for auditors

restriction RegisterPkOnlyOnce:
    "
    All  #t1 #t2. 
    RegisterPkLabel() @t1 
    & 
    RegisterPkLabel() @t2 
    ==> 
    #t1 = #t2
    "

rule Register_pk:
    [ 
        Fr(~ltk) 
    ]
    --[
        RegisterPkLabel()
    ]->
    [ 
        SecretKeyForInit('Auditors', %1, ~ltk), 
        PublicKeyForInit('Auditors', %1, pk(~ltk)), 
        Out(pk(~ltk)) 
    ]


// TEEs (RA infrastructure)

restriction SetupAttestationInfrastructureOnlyOnce:
    "
    All attestation_sk1 attestation_sk2 #t1 #t2. 
    SetupAttestationInfrastructureLabel(attestation_sk1) @t1 
    & 
    SetupAttestationInfrastructureLabel(attestation_sk2) @t2 
    ==> 
    #t1 = #t2
    "


// modeling the attestation key (derived from the hardware key)
// any hardware is ok if it is registered in the RA infrastructure
rule Setup_Attestation_Infrastructure:
    [ 
        Fr(~attestation_sk) 
    ]
        --[
            SetupAttestationInfrastructureLabel(~attestation_sk)
        ]->
    [
        !AttestationSecretKey(~attestation_sk),
        !AttestationPublicKey(pk(~attestation_sk))
    ]

// protocol rules

// Ecall for initialization of an FL flow
// Due to the integrity of the encalve, this funciton calls OC_AuditorSignForInitialization and returns to Sealing
// This is modeled by the linear fact "EnclaveThreadForInitialization"
rule EC_Initialization:
    let 
        quote = sign(<'mrenclave', 'init', ~nonce_for_init, ~nonce_for_enclave_thread>, ~attestation_sk)  // Quote signed by the hardware key
    in
    [
        !AttestationSecretKey(~attestation_sk), // an enclave has the attestation key
        Fr(~nonce_for_init),
        Fr(~nonce_for_enclave_thread),
        PublicKeyForInit('Auditors', %1, p_key) // the first auditor is trusted (e.g., all auditors)
    ]
        --[
            InitializationLabel()
        ]->
    [
        EnclaveThreadForInitialization(~attestation_sk, ~nonce_for_init, ~nonce_for_enclave_thread, p_key), // connection to Sealing, staet inside the enclave
        Out(<~nonce_for_init, ~nonce_for_enclave_thread, quote>),
    ]

rule OC_AuditorSignForInitialization:
    let 
        signature = sign(<~nonce_for_enclave_thread, 'init'>, ~ltk)
    in
    [
        !AttestationPublicKey(attestation_pk), // like DCAP
        SecretKeyForInit('Auditors', %1, ~ltk),
        In(<~nonce_for_init, ~nonce_for_enclave_thread, quote>)
    ]
        --[
            _restrict( verify(quote, <'mrenclave', 'init', ~nonce_for_init, ~nonce_for_enclave_thread>, attestation_pk) = true ), // remote attestation
            AuditorInitSignLabel(~nonce_for_init, ~nonce_for_enclave_thread)
        ]-> 
    [
        Out(signature)
    ]

rule Sealing:
    let 
        new_pk = pk(~new_ltk)
        block_hash = h(<~nonce_for_init, <%1, new_pk>>) // the first block includes nonce_for_init and public key of auditors
        quoted_block_hash = sign(<'mrenclave', 'block_hash', ~nonce_for_init, block_hash, new_pk>, ~attestation_sk) // evidence chain := quote of hash (i.e., the hash signed by an attestation key)
    in
    [
        EnclaveThreadForInitialization(~attestation_sk, ~nonce_for_init, ~nonce_for_enclave_thread, p_key),
        In(signature), // returned from ocall, which can be tampered
        Fr(~new_ltk)
    ]
        --[
            _restrict( verify(signature, <~nonce_for_enclave_thread, 'init'>, p_key) = true ),
            SealingLabel(~new_ltk)
        ]->
    [
        Object(~nonce_for_init, %1, <%1, new_pk>, block_hash, quoted_block_hash, pk(~attestation_sk)),
        !SecretKey('Auditors', %1, ~new_ltk),
        Out(<quoted_block_hash, block_hash, new_pk>)
    ]

rule GenerateRollbackedObject:
    [
        In(<~nonce_for_init, %i, block_hash, %j, p_key, quoted_block_hash>),
        !AttestationPublicKey(attestation_pk),
        !Input(input)
    ]
        --[
            _restrict( verify(quoted_block_hash, <'mrenclave', 'block_hash', ~nonce_for_init, block_hash, p_key>, attestation_pk) = true ),
            AuditorSignLabel(~nonce_for_init, block_hash, input),
            // above two are required to execute update (this is helper for tamarin)
            GenerateRollbackedObjectLabel()
        ]->
    [
        Object(~nonce_for_init, %i, <%j, p_key>, block_hash, quoted_block_hash, attestation_pk) // an adversary makes a rollbacked object to input to the ecall EC_InitProcess
    ]

rule MakeInput:
    [
        Fr(input)
    ]
        --[
            MakeInputLabel()
        ]->
    [
        !Input(input) // this models the commited randomness encrypted by the recovery key
    ]

// Initialize process by ecall
// Due to the integrity of the encalve, this funciton calls OC_AuditorSign and returns to Update
// this is modeled by the linear fact "EnclaveThread"
// Because of the Dolev-Yao modelThe inputs to OC_AuditorSign and Update can be tampered except EnclaveThread (integrity)
rule EC_InitProcess:
    let 
        quote = sign(<'mrenclave', 'init_process', ~nonce_for_init, ~nonce_for_enclave_thread, block_hash, input>, ~attestation_sk)  // an enclave can make a quote
    in
    [
        Fr(~nonce_for_enclave_thread),
        !AttestationSecretKey(~attestation_sk), // an enclave has the attestation key
        Object(~nonce_for_init, %i, <%j, p_key>, block_hash, quoted_block_hash, attestation_pk),
        !Input(input),
    ]
        --[
            _restrict( verify(quoted_block_hash, <'mrenclave', 'block_hash', ~nonce_for_init, block_hash, p_key>, attestation_pk) = true ), // remote attestation
            // the state corresponding to the block_hash is loaded
        ]->
    [
        EnclaveThread(~attestation_sk, attestation_pk, ~nonce_for_init, ~nonce_for_enclave_thread, %i, %j, block_hash, input, p_key), // connection to Update
        Out(<quote, ~nonce_for_enclave_thread, block_hash>) // ocall to OC_AuditorSign (can be tampered)
    ]


rule OC_AuditorSign:
    let 
        signature = sign(<~nonce_for_enclave_thread, quote>, ltk)
    in
    [
        In(<%i, %j, quote, ~nonce_for_init, ~nonce_for_enclave_thread, block_hash>), // can be tampered
        !AttestationPublicKey(attestation_pk), // like DCAP
        !SecretKey('Auditors', %j, ltk),
        !Input(input)
    ]
        --[
            _restrict( verify(quote, <'mrenclave', 'init_process', ~nonce_for_init, ~nonce_for_enclave_thread, block_hash, input>, attestation_pk) = true ), // remote attestation
            AuditorSignLabel(~nonce_for_init, block_hash, input)
        ]-> 
    [
        Out(signature)
    ]


rule Update:
    let 
        new_ltk = h(input) // use a commited random number (decrypted by the recovery key)
        new_pk = pk(new_ltk)
        generated_block_hash = h(<%i %+ %1, <%j %+ %1, new_pk>, block_hash>) // the previous block includes %i, %j, block_hash
        quoted_block_hash = sign(<'mrenclave', 'block_hash', ~nonce_for_init, generated_block_hash, new_pk>, ~attestation_sk)
    in
    [
        EnclaveThread(~attestation_sk, attestation_pk, ~nonce_for_init, ~nonce_for_enclave_thread, %i, %j, block_hash, input, p_key), // connected from EC_InitProcess
        In(<signature, quote>),
    ]
        --[
            _restrict( verify(signature, <~nonce_for_enclave_thread, quote>, p_key) = true ),
            UpdateLabel(~nonce_for_init, %i, %j, block_hash, input), // %i is helper for tamarin-prover to prove FlowExists
            AuditorKey(new_ltk)
        ]->
    [
        Object(~nonce_for_init, %i %+ %1, <%j %+ %1, new_pk>, generated_block_hash, quoted_block_hash, attestation_pk),
        !SecretKey('Auditors', %j %+ %1, new_ltk),
        Out(<quoted_block_hash, generated_block_hash, new_pk>)
    ]


// executable lemma

// lemma SealingExists [heuristic={flowexists}]: exists-trace
lemma SealingExists: exists-trace
    "
    Ex ltk #t1.
    SealingLabel(ltk) @t1
    "

lemma FlowExists [heuristic={flowexists}]: exists-trace
    "
    Ex nonce_for_init block_hash1 block_hash2 block_hash3 input1 input2 input3 #t1 #t2 #t3.
    UpdateLabel(nonce_for_init, %1, %1, block_hash1, input1) @t1
    & 
    UpdateLabel(nonce_for_init, %1 %+ %1, %1 %+ %1, block_hash2, input2) @t2
    &
    UpdateLabel(nonce_for_init, %1 %+ %1 %+ %1, %1 %+ %1 %+ %1, block_hash3, input3) @t3
    &
    #t1 < #t2
    &
    #t2 < #t3
    "


// main lamma

lemma UpdateAvailability [heuristic={flowexists}]: exists-trace
    "
    Ex nonce_for_init block_hash input #t1 #t2.
    UpdateLabel(nonce_for_init, %1, %1, block_hash, input) @t1
    &
    UpdateLabel(nonce_for_init, %1 %+ %1, %1 %+ %1, block_hash, input) @t2
    &
    #t1 < #t2
    "


lemma UpdateOnlyOnceForAllBlockHash [heuristic={prioritize_sign},use_induction]:
    "
    All nonce_for_init %i %j %k %l block_hash input1 input2 #t1 #t2. 
    UpdateLabel(nonce_for_init, %i, %k, block_hash, input1) @t1
    &
    UpdateLabel(nonce_for_init, %j, %l, block_hash, input2) @t2
    &
    not (input1 = input2)
    
    ==> 
    
    #t1 = #t2
    "


end

==> anc/maude/linear.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 1997-2006 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	Maude Diophantine solver.
***	Version 2.3.
***

fmod VECTOR{X :: DEFAULT} is
  protecting (ARRAY * (sort Entry{X,Y} to Entry{Y},
                       sort Array{X,Y} to Vector{Y})
             ){Nat, X} .
endfm

fmod INDEX-PAIR is
  protecting NAT .
  sort IndexPair .
  op _,_ : Nat Nat -> IndexPair [ctor] .
endfm

view IndexPair from TRIV to INDEX-PAIR is
  sort Elt to IndexPair .
endv

fmod MATRIX{X :: DEFAULT} is
  protecting (ARRAY * (sort Entry{X,Y} to Entry{Y},
                       sort Array{X,Y} to Matrix{Y})
             ){IndexPair, X} .
endfm

fmod INT-VECTOR is
  protecting VECTOR{Int0} * (sort Entry{Int0} to IntVectorEntry,
                             sort Vector{Int0} to IntVector,
                             op empty to zeroVector) .
endfm

view IntVector from TRIV to INT-VECTOR is
  sort Elt to IntVector .
endv

fmod INT-MATRIX is
  protecting MATRIX{Int0} * (sort Entry{Int0} to IntMatrixEntry,
                             sort Matrix{Int0} to IntMatrix,
		              op empty to zeroMatrix) .
endfm

fmod DIOPHANTINE is
  protecting STRING .
  protecting INT-MATRIX .
  protecting SET{IntVector} * (sort NeSet{IntVector} to NeIntVectorSet,
                               sort Set{IntVector} to IntVectorSet,
		               op _,_ : Set{IntVector} Set{IntVector} -> Set{IntVector} to
                               (_,_) [prec 121 format (d d ni d)]) .

  sort IntVectorSetPair .
  op [_|_] : IntVectorSet IntVectorSet -> IntVectorSetPair [format (d n++i n ni n-- d)] .

  op natSystemSolve : IntMatrix IntVector String -> IntVectorSetPair
     [special (
        id-hook MatrixOpSymbol		(natSystemSolve)
        op-hook succSymbol		(s_ : Nat ~> NzNat)
        op-hook minusSymbol		(-_ : NzNat ~> Int)
        op-hook stringSymbol		(<Strings> : ~> Char)

        op-hook emptyVectorSymbol	(zeroVector : ~> IntVector)
        op-hook vectorEntrySymbol	(_|->_ : Nat Int ~> IntVectorEntry)
        op-hook vectorSymbol		(_;_ : IntVector IntVector ~> IntVector)

        op-hook emptyMatrixSymbol	(zeroMatrix : ~> IntMatrix)
        op-hook matrixEntrySymbol	(_|->_ : IndexPair Int ~> IntMatrixEntry)
        op-hook matrixSymbol		(_;_ : IntMatrix IntMatrix ~> IntMatrix)
        op-hook indexPairSymbol		(_,_ : Nat Nat ~> IndexPair)

        op-hook emptyVectorSetSymbol	(empty : ~> IntVectorSet)
        op-hook vectorSetSymbol		(_,_ : IntVectorSet IntVectorSet ~> IntVectorSet)
        op-hook vectorSetPairSymbol	([_|_] : IntVectorSet IntVectorSet ~> IntVectorSetPair))] .

  op natSystemSolve : IntMatrix IntVector -> IntVectorSetPair .
  eq natSystemSolve(M:IntMatrix, V:IntVector) = natSystemSolve(M:IntMatrix, V:IntVector, "") .
endfm


==> anc/maude/machine-int.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 1997-2006 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	Approximation of Maude 1.0 MachineInts.
***	Version 2.3.
***
***	Note that 0 lives in MachineZero. Also using out of range
***	integer constants may cause incorrect results. MACHINE-INT may
***	be instanciated using a view that maps $nrBits to any power of
***	2 that is >= 2.
***

fmod RENAMED-INT is
  protecting INT * (
    sort Zero to MachineZero,
    sort NzNat to NzMachineNat,
    sort Nat to MachineNat,
    sort NzInt to NzMachineInt,
    sort Int to MachineInt,

    op s_ : Nat -> NzNat to $succ,
    op sd : Nat Nat -> Nat to $sd,
    op -_ : Int -> Int to $neg,
    op _+_ : Int Int -> Int to $add,
    op _-_ : Int Int -> Int to $sub,
    op _*_ : NzInt NzInt -> NzInt to $mult,
    op _quo_ : Int NzInt -> Int to $quo,
    op _rem_ : Int NzInt -> Int to $rem,
    op _^_ : Int Nat -> Int to $pow,

    op abs : NzInt -> NzNat to $abs,
    op gcd : NzInt Int -> NzNat to $gcd,
    op lcm : NzInt NzInt -> NzNat to $lcm,
    op min : NzInt NzInt -> NzInt to $min,
    op max : NzInt NzInt -> NzInt to $max,

    op _xor_ : Int Int -> Int to $xor,
    op _>>_ : Int Nat -> Int to  $shr,
    op _<<_ : Int Nat -> Int to $shl,

    op _divides_ : NzInt Int -> Bool to $divides
  ) .
endfm

fth BIT-WIDTH is
  protecting RENAMED-INT .
  op $nrBits : -> NzMachineNat .

  var N : NzMachineNat .
  eq $divides(2, $nrBits) = true [nonexec] .
  ceq $divides(2, N) = true if $divides(N, $nrBits) /\ N > 1 [nonexec] .
endfth

view 32-BIT from BIT-WIDTH to RENAMED-INT is
  op $nrBits to term 32 .
endv

view 64-BIT from BIT-WIDTH to RENAMED-INT is
  op $nrBits to term 64 .
endv

fmod MACHINE-INT{X :: BIT-WIDTH} is
***
***	Note that operations
***	  ~_   _&_  _|_   _<_  _<=_  _>_  _=>_
***	are inherited unmodified.
***
  vars I J : MachineInt .
  var K : NzMachineInt .

  op $mask : -> NzMachineInt [memo] .
  eq $mask = $sub($nrBits, 1) .

  op $sign : -> NzMachineInt [memo] .
  eq $sign = $pow(2, $mask) .

  op maxMachineInt : -> NzMachineInt [memo] .
  eq maxMachineInt = $sub($sign, 1) .

  op minMachineInt : -> NzMachineInt [memo] .
  eq minMachineInt = $neg($sign) .

  op $wrap : MachineInt -> MachineInt .
  eq $wrap(I) = (I & maxMachineInt) | $neg(I & $sign) .

  op _+_ : MachineInt MachineInt -> MachineInt [assoc comm prec 33] .
  eq I + J = $wrap($add(I, J)) .

  op -_ : MachineInt -> MachineInt .
  eq - I = $wrap($neg(I)) .

  op _-_ : MachineInt MachineInt -> MachineInt [prec 33 gather (E e)] .
  eq I - J = $wrap($sub(I, J)) .

  op _*_ : MachineInt MachineInt -> MachineInt [assoc comm prec 31] .
  eq I * J = $wrap($mult(I, J)) .

  op _/_ : MachineInt NzMachineInt -> MachineInt [prec 31 gather (E e)] .
  eq I / K = $wrap($quo(I, K)) .

  op _%_ : MachineInt NzMachineInt -> MachineInt [prec 31 gather (E e)] .
  eq I % K = $rem(I, K) .

  op _^_ : MachineInt MachineInt -> MachineInt [prec 55 gather (E e)] .
  eq I ^ J = $xor(I, J) .

  op _>>_ : MachineInt MachineInt -> MachineInt [prec 35 gather (E e)] .
  eq I >> J = $shr(I, ($mask & J)) .

  op _<<_ : MachineInt MachineInt -> MachineInt [prec 35 gather (E e)] .
  eq I << J = $wrap($shl(I, ($mask & J))) .
endfm


==> anc/maude/metaInterpreter.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 2009 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	Maude meta-interpreters.
***	Version 2.5.
***

mod META-INTERPRETER is
  protecting META-LEVEL .
  including CONFIGURATION .

  op interpreter : Nat -> Oid .

  op createInterpreter : Oid Oid -> Msg [ctor msg format (b o)] .
  op createdInterpreter : Oid Oid Oid -> Msg [ctor msg format (m o)] .

  op insertModule : Oid Oid Module -> Msg [ctor msg format (b o)] .
  op insertedModule : Oid Oid -> Msg [ctor msg format (m o)] .

  op showModule : Oid Oid Qid Bool -> Msg [ctor msg format (b o)] .
  op showingModule : Oid Oid Module -> Msg [ctor msg format (m o)] .

  op reduceTerm : Oid Oid Qid Term -> Msg [ctor msg format (b o)] .
  op reducedTerm : Oid Oid Nat Term Sort -> Msg [ctor msg format (m o)] .

  op rewriteTerm : Oid Oid Bound Qid Term -> Msg [ctor msg format (b o)] .
  op rewroteTerm : Oid Oid Nat Term Sort -> Msg [ctor msg format (m o)] .

  op frewriteTerm : Oid Oid Bound Nat Qid Term -> Msg [ctor msg format (b o)] .
  op frewroteTerm : Oid Oid Nat Term Sort -> Msg [ctor msg format (m o)] .

  op quit : Oid Oid -> Msg [ctor msg format (b o)] .
  op bye : Oid Oid -> Msg [ctor msg format (m o)] .

  op interpreterManager : -> Oid
        [special (
           id-hook InterpreterManagerSymbol
           op-hook succSymbol			(s_ : Nat ~> NzNat)
           op-hook interpreterOidSymbol		(interpreter : Nat ~> Oid)
           op-hook createInterpreterMsg		(createInterpreter : Oid Oid ~> Msg)
           op-hook createdInterpreterMsg	(createdInterpreter : Oid Oid Oid ~> Msg)
           op-hook insertModuleMsg		(insertModule : Oid Oid Module ~> Msg)
           op-hook insertedModuleMsg		(insertedModule : Oid Oid ~> Msg)
           op-hook showModuleMsg		(showModule : Oid Oid Qid Bool ~> Msg)
           op-hook showingModuleMsg		(showingModule : Oid Oid Module ~> Msg)
           op-hook reduceTermMsg		(reduceTerm : Oid Oid Qid Term ~> Msg)
           op-hook reducedTermMsg		(reducedTerm : Oid Oid Nat Term Sort ~> Msg)
           op-hook rewriteTermMsg		(rewriteTerm : Oid Oid Bound Qid Term ~> Msg)
           op-hook rewroteTermMsg		(rewroteTerm : Oid Oid Nat Term Sort ~> Msg)
           op-hook frewriteTermMsg		(frewriteTerm : Oid Oid Bound Nat Qid Term ~> Msg)
           op-hook frewroteTermMsg		(frewroteTerm : Oid Oid Nat Term Sort ~> Msg)
           op-hook quitMsg			(quit : Oid Oid ~> Msg)
           op-hook byeMsg			(bye : Oid Oid ~> Msg)
           op-hook shareWith			(metaReduce : Module Term ~> ResultPair)
        )] .
endm


==> anc/maude/model-checker.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 1997-2006 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	Maude LTL satisfiability solver and model checker.
***	Version 2.3.
***

fmod LTL is
  protecting BOOL .
  sort Formula .

  *** primitive LTL operators
  ops True False : -> Formula [ctor format (g o)] .
  op ~_ : Formula -> Formula [ctor prec 53 format (r o d)] .
  op _/\_ : Formula Formula -> Formula [comm ctor gather (E e) prec 55 format (d r o d)] .
  op _\/_ : Formula Formula -> Formula [comm ctor gather (E e) prec 59 format (d r o d)] .
  op O_ : Formula -> Formula [ctor prec 53 format (r o d)] .
  op _U_ : Formula Formula -> Formula [ctor prec 63 format (d r o d)] .
  op _R_ : Formula Formula -> Formula [ctor prec 63 format (d r o d)] .

  *** defined LTL operators
  op _->_ : Formula Formula -> Formula [gather (e E) prec 65 format (d r o d)] .
  op _<->_ : Formula Formula -> Formula [prec 65 format (d r o d)] .
  op <>_ : Formula -> Formula [prec 53 format (r o d)] .
  op []_ : Formula -> Formula [prec 53 format (r d o d)] .
  op _W_ : Formula Formula -> Formula [prec 63 format (d r o d)] .
  op _|->_ : Formula Formula -> Formula [prec 63 format (d r o d)] . *** leads-to
  op _=>_ : Formula Formula -> Formula [gather (e E) prec 65 format (d r o d)] .
  op _<=>_ : Formula Formula -> Formula [prec 65 format (d r o d)] .

  vars f g : Formula .

  eq f -> g = ~ f \/ g .
  eq f <-> g = (f -> g) /\ (g -> f) .
  eq <> f = True U f .
  eq [] f = False R f .
  eq f W g = (f U g) \/ [] f .
  eq f |-> g = [](f -> (<> g)) .
  eq f => g = [] (f -> g) .
  eq f <=> g = [] (f <-> g) .

  *** negative normal form
  eq ~ True = False .
  eq ~ False = True .
  eq ~ ~ f = f .
  eq ~ (f \/ g) = ~ f /\ ~ g .
  eq ~ (f /\ g) = ~ f \/ ~ g .
  eq ~ O f = O ~ f .
  eq ~(f U g) = (~ f) R (~ g) .
  eq ~(f R g) = (~ f) U (~ g) .
endfm

fmod LTL-SIMPLIFIER is
  including LTL .

  *** The simplifier is based on:
  ***   Kousha Etessami and Gerard J. Holzman,
  ***   "Optimizing Buchi Automata", p153-167, CONCUR 2000, LNCS 1877.
  *** We use the Maude sort system to do much of the work.

  sorts TrueFormula FalseFormula PureFormula PE-Formula PU-Formula .
  subsort TrueFormula FalseFormula < PureFormula <
	  PE-Formula PU-Formula < Formula .

  op True : -> TrueFormula [ctor ditto] .
  op False : -> FalseFormula [ctor ditto] .
  op _/\_ : PE-Formula PE-Formula -> PE-Formula [ctor ditto] .
  op _/\_ : PU-Formula PU-Formula -> PU-Formula [ctor ditto] .
  op _/\_ : PureFormula PureFormula -> PureFormula [ctor ditto] .
  op _\/_ : PE-Formula PE-Formula -> PE-Formula [ctor ditto] .
  op _\/_ : PU-Formula PU-Formula -> PU-Formula [ctor ditto] .
  op _\/_ : PureFormula PureFormula -> PureFormula [ctor ditto] .
  op O_ : PE-Formula -> PE-Formula [ctor ditto] .
  op O_ : PU-Formula -> PU-Formula [ctor ditto] .
  op O_ : PureFormula -> PureFormula [ctor ditto] .
  op _U_ : PE-Formula PE-Formula -> PE-Formula [ctor ditto] .
  op _U_ : PU-Formula PU-Formula -> PU-Formula [ctor ditto] .
  op _U_ : PureFormula PureFormula -> PureFormula [ctor ditto] .
  op _U_ : TrueFormula Formula -> PE-Formula [ctor ditto] .
  op _U_ : TrueFormula PU-Formula -> PureFormula [ctor ditto] .
  op _R_ : PE-Formula PE-Formula -> PE-Formula [ctor ditto] .
  op _R_ : PU-Formula PU-Formula -> PU-Formula [ctor ditto] .
  op _R_ : PureFormula PureFormula -> PureFormula [ctor ditto] .
  op _R_ : FalseFormula Formula -> PU-Formula [ctor ditto] .
  op _R_ : FalseFormula PE-Formula -> PureFormula [ctor ditto] .

  vars p q r s : Formula .
  var pe : PE-Formula .
  var pu : PU-Formula .
  var pr : PureFormula .

  *** Rules 1, 2 and 3; each with its dual.
  eq (p U r) /\ (q U r) = (p /\ q) U r .
  eq (p R r) \/ (q R r) = (p \/ q) R r .
  eq (p U q) \/ (p U r) = p U (q \/ r) .
  eq (p R q) /\ (p R r) = p R (q /\ r) .
  eq True U (p U q) = True U q .
  eq False R (p R q) = False R q .

  *** Rules 4 and 5 do most of the work.
  eq p U pe = pe .
  eq p R pu = pu .

  *** An extra rule in the same style.
  eq O pr = pr .

  *** We also use the rules from:
  ***   Fabio Somenzi and Roderick Bloem,
  ***	"Efficient Buchi Automata from LTL Formulae",
  ***   p247-263, CAV 2000, LNCS 1633.
  *** that are not subsumed by the previous system.

  *** Four pairs of duals.
  eq O p /\ O q = O (p /\ q) .
  eq O p \/ O q = O (p \/ q) .
  eq O p U O q = O (p U q) .
  eq O p R O q = O (p R q) .
  eq True U O p = O (True U p) .
  eq False R O p = O (False R p) .
  eq (False R (True U p)) \/ (False R (True U q)) = False R (True U (p \/ q)) .
  eq (True U (False R p)) /\ (True U (False R q)) = True U (False R (p /\ q)) .

  *** <= relation on formula
  op _<=_ : Formula Formula -> Bool [prec 75] .

  eq p <= p = true .
  eq False <= p  = true .
  eq p <= True = true .

  ceq p <= (q /\ r) = true if (p <= q) /\ (p <= r) .
  ceq p <= (q \/ r) = true if p <= q .
  ceq (p /\ q) <= r = true if p <= r .
  ceq (p \/ q) <= r = true if (p <= r) /\ (q <= r) .

  ceq p <= (q U r) = true if p <= r .
  ceq (p R q) <= r = true if q <= r .
  ceq (p U q) <= r = true if (p <= r) /\ (q <= r) .
  ceq p <= (q R r) = true if (p <= q) /\ (p <= r) .
  ceq (p U q) <= (r U s) = true if (p <= r) /\ (q <= s) .
  ceq (p R q) <= (r R s) = true if (p <= r) /\ (q <= s) .

  *** condition rules depending on <= relation
  ceq p /\ q = p if p <= q .
  ceq p \/ q = q if p <= q .
  ceq p /\ q = False if p <= ~ q .
  ceq p \/ q = True if ~ p <= q .
  ceq p U q = q if p <= q .
  ceq p R q = q if q <= p .
  ceq p U q = True U q if p =/= True /\ ~ q <= p .
  ceq p R q = False R q if p =/= False /\ q <= ~ p .
  ceq p U (q U r) = q U r if p <= q .
  ceq p R (q R r) = q R r if q <= p .
endfm

fmod SAT-SOLVER is
  protecting LTL .

  *** formula lists and results
  sorts FormulaList SatSolveResult TautCheckResult .
  subsort Formula < FormulaList .
  subsort Bool < SatSolveResult TautCheckResult .
  op nil : -> FormulaList [ctor] .
  op _;_ : FormulaList FormulaList -> FormulaList [ctor assoc id: nil] .
  op model : FormulaList FormulaList -> SatSolveResult [ctor] .

  op satSolve : Formula ~> SatSolveResult
	[special (
	   id-hook SatSolverSymbol
	   op-hook trueSymbol           (True : ~> Formula)
	   op-hook falseSymbol		(False : ~> Formula)
	   op-hook notSymbol		(~_ : Formula ~> Formula)
	   op-hook nextSymbol		(O_ : Formula ~> Formula)
	   op-hook andSymbol		(_/\_ : Formula Formula ~> Formula)
	   op-hook orSymbol		(_\/_ : Formula Formula ~> Formula)
	   op-hook untilSymbol		(_U_ : Formula Formula ~> Formula)
	   op-hook releaseSymbol	(_R_ : Formula Formula ~> Formula)
	   op-hook formulaListSymbol
		   (_;_ : FormulaList FormulaList ~> FormulaList)
	   op-hook nilFormulaListSymbol	(nil : ~> FormulaList)
	   op-hook modelSymbol
		   (model : FormulaList FormulaList ~> SatSolveResult)
	   term-hook falseTerm		(false)
	 )] .

  op counterexample : FormulaList FormulaList -> TautCheckResult [ctor] .
  op tautCheck : Formula ~> TautCheckResult .
  op $invert : SatSolveResult -> TautCheckResult .

  var F : Formula .
  vars L C : FormulaList .
  eq tautCheck(F) = $invert(satSolve(~ F)) .
  eq $invert(false) = true .
  eq $invert(model(L, C)) = counterexample(L, C) .
endfm

fmod SATISFACTION is
  protecting BOOL .
  sorts State Prop .
  op _|=_ : State Prop -> Bool [frozen] .
endfm

fmod MODEL-CHECKER is
  protecting QID .
  including SATISFACTION .
  including LTL .
  subsort Prop < Formula .

  *** transitions and results
  sorts RuleName Transition TransitionList ModelCheckResult .
  subsort Qid < RuleName .
  subsort Transition < TransitionList .
  subsort Bool < ModelCheckResult .
  ops unlabeled deadlock : -> RuleName .
  op {_,_} : State RuleName -> Transition [ctor] .
  op nil : -> TransitionList [ctor] .
  op __ : TransitionList TransitionList -> TransitionList [ctor assoc id: nil] .
  op counterexample : TransitionList TransitionList -> ModelCheckResult [ctor] .

  op modelCheck : State Formula ~> ModelCheckResult
	[special (
	   id-hook ModelCheckerSymbol
	   op-hook trueSymbol           (True : ~> Formula)
	   op-hook falseSymbol		(False : ~> Formula)
	   op-hook notSymbol		(~_ : Formula ~> Formula)
	   op-hook nextSymbol		(O_ : Formula ~> Formula)
	   op-hook andSymbol		(_/\_ : Formula Formula ~> Formula)
	   op-hook orSymbol		(_\/_ : Formula Formula ~> Formula)
	   op-hook untilSymbol		(_U_ : Formula Formula ~> Formula)
	   op-hook releaseSymbol	(_R_ : Formula Formula ~> Formula)
           op-hook satisfiesSymbol      (_|=_ : State Formula ~> Bool)
	   op-hook qidSymbol		(<Qids> : ~> Qid)
	   op-hook unlabeledSymbol	(unlabeled : ~> RuleName)
	   op-hook deadlockSymbol	(deadlock : ~> RuleName)
	   op-hook transitionSymbol	({_,_} : State RuleName ~> Transition)
	   op-hook transitionListSymbol
		   (__ : TransitionList TransitionList ~> TransitionList)
	   op-hook nilTransitionListSymbol	(nil : ~> TransitionList)
	   op-hook counterexampleSymbol
		   (counterexample : TransitionList TransitionList ~> ModelCheckResult)
	   term-hook trueTerm		(true)
	 )] .
endfm


==> anc/maude/prelude.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 1997-2014 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	Maude interpreter standard prelude.
***	Version alpha109
***
***	Some of the overall structure is taken from the OBJ3
***	interpreter standard prelude.
***

set include BOOL off .

fmod TRUTH-VALUE is
  sort Bool .
  op true : -> Bool [ctor special (id-hook SystemTrue)] .
  op false : -> Bool [ctor special (id-hook SystemFalse)] .
endfm

fmod BOOL-OPS is
  protecting TRUTH-VALUE .
  op _and_ : Bool Bool -> Bool [assoc comm prec 55] .
  op _or_ : Bool Bool -> Bool [assoc comm prec 59] .
  op _xor_ : Bool Bool -> Bool [assoc comm prec 57] .
  op not_ : Bool -> Bool [prec 53] .
  op _implies_ : Bool Bool -> Bool [gather (e E) prec 61] .
  vars A B C : Bool .
  eq true and A = A .
  eq false and A = false .
  eq A and A = A .
  eq false xor A = A .
  eq A xor A = false .
  eq A and (B xor C) = A and B xor A and C .
  eq not A = A xor true .
  eq A or B = A and B xor A xor B .
  eq A implies B = not(A xor A and B) .
endfm

fmod TRUTH is
  protecting TRUTH-VALUE .
  op if_then_else_fi : Bool Universal Universal -> Universal 
        [poly (2 3 0)
         special (id-hook BranchSymbol
                  term-hook 1 (true)
                  term-hook 2 (false))] .

  op _==_ : Universal Universal -> Bool 
        [prec 51 poly (1 2)
         special (id-hook EqualitySymbol
                  term-hook equalTerm (true)
                  term-hook notEqualTerm (false))] .

  op _=/=_ : Universal Universal -> Bool 
        [prec 51 poly (1 2)
         special (id-hook EqualitySymbol
                  term-hook equalTerm (false)
                  term-hook notEqualTerm (true))] .
endfm

fmod BOOL is
  protecting BOOL-OPS .
  protecting TRUTH .
endfm

fmod EXT-BOOL is
  protecting BOOL .
  op _and-then_ : Bool Bool -> Bool [strat (1 0) gather (e E) prec 55] .
  op _or-else_ : Bool Bool -> Bool [strat (1 0) gather (e E) prec 59] .
  var B : [Bool] .
  eq true and-then B = B .
  eq false and-then B = false .
  eq true or-else B = true .
  eq false or-else B = B .
endfm

***
***	Builtin data types.
***

fmod NAT is
  protecting BOOL .
  sorts Zero NzNat Nat .
  subsort Zero NzNat < Nat .
  op 0 : -> Zero [ctor] .

  op s_ : Nat -> NzNat
        [ctor iter
         special (id-hook SuccSymbol
                  term-hook zeroTerm (0))] .

  op _+_ : NzNat Nat -> NzNat
        [assoc comm prec 33
         special (id-hook ACU_NumberOpSymbol (+)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op _+_ : Nat Nat -> Nat [ditto] .

  op sd : Nat Nat -> Nat
        [comm
         special (id-hook CUI_NumberOpSymbol (sd)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _*_ : NzNat NzNat -> NzNat
        [assoc comm prec 31
         special (id-hook ACU_NumberOpSymbol (*)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op _*_ : Nat Nat -> Nat [ditto] .

  op _quo_ : Nat NzNat -> Nat
        [prec 31 gather (E e)
         special (id-hook NumberOpSymbol (quo)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _rem_ : Nat NzNat -> Nat
        [prec 31 gather (E e)
         special (id-hook NumberOpSymbol (rem)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _^_ : Nat Nat -> Nat
        [prec 29  gather (E e)
         special (id-hook NumberOpSymbol (^)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op _^_ : NzNat Nat -> NzNat [ditto] .

  op modExp : Nat Nat NzNat ~> Nat
        [special (id-hook NumberOpSymbol (modExp)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
 
  op gcd : NzNat Nat -> NzNat
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (gcd)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op gcd : Nat Nat -> Nat [ditto] .

  op lcm : NzNat NzNat -> NzNat
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (lcm)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op lcm : Nat Nat -> Nat [ditto] .

  op min : NzNat NzNat -> NzNat
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (min)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op min : Nat Nat -> Nat [ditto] .

  op max : NzNat Nat -> NzNat
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (max)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op max : Nat Nat -> Nat [ditto] .

  op _xor_ : Nat Nat -> Nat
        [assoc comm prec 55
         special (id-hook ACU_NumberOpSymbol (xor)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _&_ : Nat Nat -> Nat
        [assoc comm prec 53
         special (id-hook ACU_NumberOpSymbol (&)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _|_ : NzNat Nat -> NzNat
        [assoc comm prec 57
         special (id-hook ACU_NumberOpSymbol (|)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
  op _|_ : Nat Nat -> Nat [ditto] .

  op _>>_ : Nat Nat -> Nat
        [prec 35 gather (E e)
         special (id-hook NumberOpSymbol (>>)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _<<_ : Nat Nat -> Nat
        [prec 35 gather (E e)
         special (id-hook NumberOpSymbol (<<)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _<_ : Nat Nat -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (<)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _<=_ : Nat Nat -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (<=)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>_ : Nat Nat -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (>)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>=_ : Nat Nat -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (>=)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _divides_ : NzNat Nat -> Bool
        [prec 51
         special (id-hook NumberOpSymbol (divides)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .
endfm

fmod INT is
  protecting NAT .
  sorts NzInt Int .
  subsorts NzNat < NzInt Nat < Int .

  op -_ : NzNat -> NzInt
        [ctor
         special (id-hook MinusSymbol
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op -_ : NzInt -> NzInt [ditto] .
  op -_ : Int -> Int [ditto] .

  op _+_ : Int Int -> Int
        [assoc comm prec 33
         special (id-hook ACU_NumberOpSymbol (+)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _-_ : Int Int -> Int
        [prec 33 gather (E e)
         special (id-hook NumberOpSymbol (-)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _*_ : NzInt NzInt -> NzInt
        [assoc comm prec 31
         special (id-hook ACU_NumberOpSymbol (*)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op _*_ : Int Int -> Int [ditto] .

  op _quo_ : Int NzInt -> Int
        [prec 31 gather (E e)
         special (id-hook NumberOpSymbol (quo)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _rem_ : Int NzInt -> Int
        [prec 31 gather (E e)
         special (id-hook NumberOpSymbol (rem)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _^_ : Int Nat -> Int
        [prec 29 gather (E e)
         special (id-hook NumberOpSymbol (^)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op _^_ : NzInt Nat -> NzInt [ditto] .

  op abs : NzInt -> NzNat
        [special (id-hook NumberOpSymbol (abs)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op abs : Int -> Nat [ditto] .

  op gcd : NzInt Int -> NzNat
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (gcd)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op gcd : Int Int -> Nat [ditto] .

  op lcm : NzInt NzInt -> NzNat
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (lcm)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op lcm : Int Int -> Nat [ditto] .

  op min : NzInt NzInt -> NzInt
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (min)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op min : Int Int -> Int [ditto] .

  op max : NzInt NzInt -> NzInt
        [assoc comm
         special (id-hook ACU_NumberOpSymbol (max)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op max : Int Int -> Int [ditto] .
  op max : NzNat Int -> NzNat [ditto] .
  op max : Nat Int -> Nat [ditto] .

  op ~_ : Int -> Int
        [special (id-hook NumberOpSymbol (~)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _xor_ : Int Int -> Int
        [assoc comm prec 55
         special (id-hook ACU_NumberOpSymbol (xor)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _&_ : Nat Int -> Nat
        [assoc comm prec 53
         special (id-hook ACU_NumberOpSymbol (&)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op _&_ : Int Int -> Int [ditto] .

  op _|_ : NzInt Int -> NzInt
        [assoc comm prec 57
         special (id-hook ACU_NumberOpSymbol (|)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .
  op _|_ : Int Int -> Int [ditto] .

  op _>>_ : Int Nat -> Int
        [prec 35 gather (E e)
         special (id-hook NumberOpSymbol (>>)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _<<_ : Int Nat -> Int
        [prec 35 gather (E e)
         special (id-hook NumberOpSymbol (<<)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  op _<_ : Int Int -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (<)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _<=_ : Int Int -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (<=)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>_ : Int Int -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (>)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>=_ : Int Int -> Bool
        [prec 37
         special (id-hook NumberOpSymbol (>=)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _divides_ : NzInt Int -> Bool
        [prec 51
         special (id-hook NumberOpSymbol (divides)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .
endfm

fmod RAT is
  protecting INT .
  sorts PosRat NzRat Rat .
  subsorts NzInt < NzRat Int < Rat .
  subsorts NzNat < PosRat < NzRat .

  op _/_ : NzInt NzNat -> NzRat
        [ctor prec 31 gather (E e)
         special (id-hook DivisionSymbol
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int))] .

  var I J : NzInt .
  var N M : NzNat .
  var K : Int .
  var Z : Nat .
  var Q : NzRat .
  var R : Rat .

  op _/_ : NzNat NzNat -> PosRat [ctor ditto] .
  op _/_ : PosRat PosRat -> PosRat [ditto] .
  op _/_ : NzRat NzRat -> NzRat [ditto] .
  op _/_ : Rat NzRat -> Rat [ditto] .
  eq 0 / Q = 0 .
  eq I / - N = - I / N .
  eq (I / N) / (J / M) = (I * M) / (J * N) .
  eq (I / N) / J = I / (J * N) .
  eq I / (J / M) = (I * M) / J .

  op -_ : NzRat -> NzRat [ditto] .
  op -_ : Rat -> Rat [ditto] .
  eq - (I / N) = - I / N .

  op _+_ : PosRat PosRat -> PosRat [ditto] .
  op _+_ : PosRat Nat -> PosRat [ditto] .
  op _+_ : Rat Rat -> Rat [ditto] .
  eq I / N + J / M = (I * M + J * N) / (N * M) .
  eq I / N + K = (I + K * N) / N .

  op _-_ : Rat Rat -> Rat [ditto] .
  eq I / N - J / M = (I * M - J * N) / (N * M) .
  eq I / N - K = (I - K * N) / N .
  eq K - J / M = (K * M - J ) / M .

  op _*_ : PosRat PosRat -> PosRat [ditto] .
  op _*_ : NzRat NzRat -> NzRat [ditto] .
  op _*_ : Rat Rat -> Rat [ditto] .
  eq Q * 0 = 0 .
  eq (I / N) * (J / M) = (I * J) / (N * M).
  eq (I / N) * K = (I * K) / N .

  op _quo_ : PosRat PosRat -> Nat [ditto] .
  op _quo_ : Rat NzRat -> Int [ditto] .
  eq (I / N) quo Q = I quo (N * Q) .
  eq K quo (J / M) = (K * M) quo J .

  op _rem_ : Rat NzRat -> Rat [ditto] .
  eq (I / N) rem (J / M) = ((I * M) rem (J * N)) / (N * M) .
  eq K rem (J / M) = ((K * M) rem J) / M .
  eq (I / N) rem J = (I rem (J * N)) / N .

  op _^_ : PosRat Nat -> PosRat [ditto] .
  op _^_ : NzRat Nat -> NzRat [ditto] .
  op _^_ : Rat Nat -> Rat [ditto] .
  eq (I / N) ^ Z = (I ^ Z) / (N ^ Z) .

  op abs : NzRat -> PosRat [ditto] .
  op abs : Rat -> Rat [ditto] .
  eq abs(I / N) = abs(I) / N .

  op gcd : NzRat Rat -> PosRat [ditto] .
  op gcd : Rat Rat -> Rat [ditto] .
  eq gcd(I / N, R) = gcd(I, N * R) / N .

  op lcm : NzRat NzRat -> PosRat [ditto] .
  op lcm : Rat Rat -> Rat [ditto] .
  eq lcm(I / N, R) = lcm(I, N * R) / N .

  op min : PosRat PosRat -> PosRat [ditto] .
  op min : NzRat NzRat -> NzRat [ditto] .
  op min : Rat Rat -> Rat [ditto] .
  eq min(I / N, R) = min(I, N * R) / N .

  op max : PosRat Rat -> PosRat [ditto] .
  op max : NzRat NzRat -> NzRat [ditto] .
  op max : Rat Rat -> Rat [ditto] .
  eq max(I / N, R) = max(I, N * R) / N .

  op _<_ : Rat Rat -> Bool [ditto] .
  eq (I / N) < (J / M) = (I * M) < (J * N) .
  eq (I / N) < K = I < (K * N) .
  eq K < (J / M) = (K * M) < J .

  op _<=_ : Rat Rat -> Bool [ditto] .
  eq (I / N) <= (J / M) = (I * M) <= (J * N) .
  eq (I / N) <= K = I <= (K * N) .
  eq K <= (J / M) = (K * M) <= J .

  op _>_ : Rat Rat -> Bool [ditto] .
  eq (I / N) > (J / M) = (I * M) > (J * N) .
  eq (I / N) > K = I > (K * N) .
  eq K > (J / M) = (K * M) > J .

  op _>=_ : Rat Rat -> Bool [ditto] .
  eq (I / N) >= (J / M) = (I * M) >= (J * N) .
  eq (I / N) >= K = I >= (K * N) .
  eq K >= (J / M) = (K * M) >= J .

  op _divides_ : NzRat Rat -> Bool [ditto] .
  eq (I / N) divides K = I divides N * K .
  eq Q divides (J / M) = Q * M divides J .

  op trunc : PosRat -> Nat .
  op trunc : Rat -> Int .
  eq trunc(K) = K .
  eq trunc(I / N) = I quo N .
  
  op frac : Rat -> Rat .
  eq frac(K) = 0 .
  eq frac(I / N) = (I rem N) / N .

  op floor : PosRat -> Nat .
  op floor : Rat -> Int .
  op ceiling : PosRat -> NzNat .
  op ceiling : Rat -> Int .
  eq floor(K) = K .
  eq ceiling(K) = K .
  eq floor(N / M) = N quo M .
  eq ceiling(N / M) = ((N + M) - 1) quo M .
  eq floor(- N / M) = - ceiling(N / M) .
  eq ceiling(- N / M) = - floor(N / M) .
endfm

fmod FLOAT is
  protecting BOOL .
  sorts FiniteFloat Float .
  subsort FiniteFloat < Float .

*** pseudo constructor for the set of double precision floats
  op <Floats> : -> FiniteFloat [special (id-hook FloatSymbol)] .
  op <Floats> : -> Float [ditto] .

  op -_ : Float -> Float
        [prec 15
         special (id-hook FloatOpSymbol (-)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op -_ : FiniteFloat -> FiniteFloat [ditto] .

  op _+_ : Float Float -> Float
        [prec 33 gather (E e)
         special (id-hook FloatOpSymbol (+)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op _-_ : Float Float -> Float
        [prec 33 gather (E e)
         special (id-hook FloatOpSymbol (-)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op _*_ : Float Float -> Float
        [prec 31 gather (E e)
         special (id-hook FloatOpSymbol (*)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op _/_ : Float Float ~> Float
        [prec 31 gather (E e)
         special (id-hook FloatOpSymbol (/)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op _rem_ : Float Float ~> Float
        [prec 31 gather (E e)
         special (id-hook FloatOpSymbol (rem)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op _^_ : Float Float ~> Float
        [prec 29  gather (E e)
         special (id-hook FloatOpSymbol (^)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op abs : Float -> Float
        [special (id-hook FloatOpSymbol (abs)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op abs : FiniteFloat -> FiniteFloat [ditto] .

  op floor : Float -> Float
        [special (id-hook FloatOpSymbol (floor)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op ceiling : Float -> Float
        [special (id-hook FloatOpSymbol (ceiling)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op min : Float Float -> Float
        [special (id-hook FloatOpSymbol (min)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op max : Float Float -> Float
        [special (id-hook FloatOpSymbol (max)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op sqrt : Float ~> Float
        [special (id-hook FloatOpSymbol (sqrt)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op exp : Float -> Float
        [special (id-hook FloatOpSymbol (exp)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op log : Float ~> Float
        [special (id-hook FloatOpSymbol (log)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op sin : Float -> Float
        [special (id-hook FloatOpSymbol (sin)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op cos : Float -> Float
        [special (id-hook FloatOpSymbol (cos)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op tan : Float -> Float
        [special (id-hook FloatOpSymbol (tan)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op asin : Float ~> Float
        [special (id-hook FloatOpSymbol (asin)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op acos : Float ~> Float
        [special (id-hook FloatOpSymbol (acos)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op atan : Float -> Float
        [special (id-hook FloatOpSymbol (atan)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op atan : Float Float -> Float
        [special (id-hook FloatOpSymbol (atan)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op _<_ : Float Float -> Bool
        [prec 51
         special (id-hook FloatOpSymbol (<)
                  op-hook floatSymbol (<Floats> : ~> Float)
                   term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _<=_ : Float Float -> Bool
        [prec 51
         special (id-hook FloatOpSymbol (<=)
                  op-hook floatSymbol (<Floats> : ~> Float)
                    term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>_ : Float Float -> Bool
        [prec 51
         special (id-hook FloatOpSymbol (>)
                  op-hook floatSymbol (<Floats> : ~> Float)
                    term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>=_ : Float Float -> Bool
        [prec 51
         special (id-hook FloatOpSymbol (>=)
                  op-hook floatSymbol (<Floats> : ~> Float)
                    term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op pi : -> FiniteFloat .
  eq pi = 3.1415926535897931 .

  op _=[_]_ : Float FiniteFloat Float -> Bool [prec 51 format (d d d d d s d)] .
  var X Y : Float .
  var Z : FiniteFloat .
  eq X =[Z] Y = abs(X - Y) < Z .
endfm

fmod STRING is
  protecting NAT .
  sorts String Char FindResult .
  subsort Char < String .
  subsort Nat < FindResult .

*** pseudo constructor for the infinite set of strings
  op <Strings> : -> Char [special (id-hook StringSymbol)] .
  op <Strings> : -> String [ditto] .

  op notFound : -> FindResult [ctor] .

  op ascii : Char -> Nat
        [special (id-hook StringOpSymbol (ascii)
                  op-hook stringSymbol (<Strings> : ~> Char)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op char : Nat ~> Char
        [special (id-hook StringOpSymbol (char)
                  op-hook stringSymbol (<Strings> : ~> Char)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op _+_ : String String -> String
        [prec 33 gather (E e)
         special (id-hook StringOpSymbol (+)
                  op-hook stringSymbol (<Strings> : ~> String))] .

  op length : String -> Nat
        [special (id-hook StringOpSymbol (length)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op substr : String Nat Nat -> String
        [special (id-hook StringOpSymbol (substr)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .

  op find : String String Nat -> FindResult
        [special (id-hook StringOpSymbol (find)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  term-hook notFoundTerm (notFound))] .

  op rfind : String String Nat -> FindResult
        [special (id-hook StringOpSymbol (rfind)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  term-hook notFoundTerm (notFound))] .

  op _<_ : String String -> Bool 
        [prec 37
         special (id-hook StringOpSymbol (<)
                  op-hook stringSymbol (<Strings> : ~> String)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _<=_ : String String -> Bool 
        [prec 37
         special (id-hook StringOpSymbol (<=)
                  op-hook stringSymbol (<Strings> : ~> String)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>_ : String String -> Bool 
        [prec 37
         special (id-hook StringOpSymbol (>)
                  op-hook stringSymbol (<Strings> : ~> String)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .

  op _>=_ : String String -> Bool 
        [prec 37
         special (id-hook StringOpSymbol (>=)
                  op-hook stringSymbol (<Strings> : ~> String)
                  term-hook trueTerm (true)
                  term-hook falseTerm (false))] .
endfm

fmod CONVERSION is
  protecting RAT .
  protecting FLOAT .
  protecting STRING .
  sort DecFloat .
  op <_,_,_> : Int String Int -> DecFloat [ctor] .

  op float : Rat -> Float
        [special (id-hook FloatOpSymbol (float)
                  op-hook floatSymbol (<Floats> : ~> Float)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  op-hook divisionSymbol (_/_ : NzInt NzNat ~> NzRat))] .

  op rat : FiniteFloat -> Rat
        [special (id-hook FloatOpSymbol (rat)
                  op-hook floatSymbol (<Floats> : ~> Float)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  op-hook divisionSymbol (_/_ : NzInt NzNat ~> NzRat))] .

  op string : Rat NzNat ~> String
        [special (id-hook StringOpSymbol (string)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  op-hook divisionSymbol (_/_ : NzInt NzNat ~> NzRat))] .

  op rat : String NzNat ~> Rat
        [special (id-hook StringOpSymbol (rat)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  op-hook divisionSymbol (_/_ : NzInt NzNat ~> NzRat))] .

  op string : Float -> String
        [special (id-hook StringOpSymbol (string)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op float : String ~> Float
        [special (id-hook StringOpSymbol (float)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook floatSymbol (<Floats> : ~> Float))] .

  op decFloat : Float Nat -> DecFloat
        [special (id-hook StringOpSymbol (decFloat)
                  op-hook stringSymbol (<Strings> : ~> String)
                  op-hook floatSymbol (<Floats> : ~> Float)
                  op-hook succSymbol (s_ : Nat ~> NzNat)
                  op-hook minusSymbol (-_ : NzNat ~> Int)
                  op-hook decFloatSymbol 
                          (<_,_,_> : Int String Int ~> DecFloat))] .
endfm

fmod RANDOM is
  protecting NAT .
  op random : Nat -> Nat
        [special (id-hook RandomOpSymbol
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
endfm

fmod QID is
  protecting STRING .
  sort Qid .

*** pseudo constructor for the infinite set of quoted identifiers
  op <Qids> : -> Qid [special (id-hook QuotedIdentifierSymbol)] .

  op string : Qid -> String 
        [special (id-hook QuotedIdentifierOpSymbol (string)
                  op-hook quotedIdentifierSymbol (<Qids> : ~> Qid)
                  op-hook stringSymbol (<Strings> : ~> String))] .

  op qid : String ~> Qid 
        [special (id-hook QuotedIdentifierOpSymbol (qid)
                  op-hook quotedIdentifierSymbol (<Qids> : ~> Qid)
                  op-hook stringSymbol (<Strings> : ~> String))] .
endfm

***
***	Standard theories and views.
***

fth TRIV is
  sort Elt .
endfth

view TRIV from TRIV to TRIV is endv

view Bool from TRIV to BOOL is
  sort Elt to Bool .
endv

view Nat from TRIV to NAT is
  sort Elt to Nat .
endv

view Int from TRIV to INT is
  sort Elt to Int .
endv

view Rat from TRIV to RAT is
  sort Elt to Rat .
endv

view Float from TRIV to FLOAT is
  sort Elt to Float .
endv

view String from TRIV to STRING is
  sort Elt to String .
endv

view Qid from TRIV to QID is
  sort Elt to Qid .
endv

fth STRICT-WEAK-ORDER is
  protecting BOOL .
  including TRIV .
  op _<_ : Elt Elt -> Bool .
  vars X Y Z : Elt .
  ceq X < Z = true if X < Y /\ Y < Z [nonexec label transitive] .
  eq X < X = false [nonexec label irreflexive] .
  ceq X < Y or Y < X or Y < Z or Z < Y = true if X < Z or Z < X
    [nonexec label incomparability-transitive] .
endfth

view STRICT-WEAK-ORDER from TRIV to STRICT-WEAK-ORDER is endv

fth STRICT-TOTAL-ORDER is
  inc STRICT-WEAK-ORDER .
  vars X Y : Elt .
  ceq X = Y if X < Y = false /\ Y < X = false [nonexec label total] .
endfth

view STRICT-TOTAL-ORDER from STRICT-WEAK-ORDER to STRICT-TOTAL-ORDER is endv

view Nat< from STRICT-TOTAL-ORDER to NAT is
  sort Elt to Nat .
endv

view Int< from STRICT-TOTAL-ORDER to INT is
  sort Elt to Int .
endv

view Rat< from STRICT-TOTAL-ORDER to RAT is
  sort Elt to Rat .
endv

view Float< from STRICT-TOTAL-ORDER to FLOAT is
  sort Elt to Float .
endv

view String< from STRICT-TOTAL-ORDER to STRING is
  sort Elt to String .
endv

fth TOTAL-PREORDER is
  protecting BOOL .
  including TRIV .
  op _<=_ : Elt Elt -> Bool .
  vars X Y Z : Elt .
  eq X <= X = true [nonexec label reflexive] .
  ceq X <= Z = true if X <= Y /\ Y <= Z [nonexec label transitive] .
  eq X <= Y or Y <= X = true [nonexec label total] .
endfth

view TOTAL-PREORDER from TRIV to TOTAL-PREORDER is endv

fth TOTAL-ORDER is
  inc TOTAL-PREORDER .
  vars X Y : Elt .
  ceq X = Y if X <= Y /\ Y <= X  [nonexec label antisymmetric] .
endfth

view TOTAL-ORDER from TOTAL-PREORDER to TOTAL-ORDER is endv

view Nat<= from TOTAL-ORDER to NAT is
  sort Elt to Nat .
endv

view Int<= from TOTAL-ORDER to INT is
  sort Elt to Int .
endv

view Rat<= from TOTAL-ORDER to RAT is
  sort Elt to Rat .
endv

view Float<= from TOTAL-ORDER to FLOAT is
  sort Elt to Float .
endv

view String<= from TOTAL-ORDER to STRING is
  sort Elt to String .
endv

fth DEFAULT is
  including TRIV .
  op 0 : -> Elt .
endfth

view DEFAULT from TRIV to DEFAULT is endv

view Nat0 from DEFAULT to NAT is
  sort Elt to Nat .
endv

view Int0 from DEFAULT to INT is
  sort Elt to Int .
endv

view Rat0 from DEFAULT to RAT is
  sort Elt to Rat .
endv

view Float0 from DEFAULT to FLOAT is
  sort Elt to Float .
  op 0 to term 0.0 .
endv

view String0 from DEFAULT to STRING is
  sort Elt to String .
  op 0 to term "" .
endv

view Qid0 from DEFAULT to QID is
  sort Elt to Qid .
  op 0 to term ' .
endv

***
***	Container data types defined in Maude.
***

fmod LIST{X :: TRIV} is
  protecting NAT .
  sorts NeList{X} List{X} .
  subsort X$Elt < NeList{X} < List{X} .

  op nil : -> List{X} [ctor] .
  op __ : List{X} List{X} -> List{X} [ctor assoc id: nil prec 25] .
  op __ : NeList{X} List{X} -> NeList{X} [ctor ditto] .
  op __ : List{X} NeList{X} -> NeList{X} [ctor ditto] .

  var E E' : X$Elt .
  vars A L : List{X} .
  var C : Nat .

  op append : List{X} List{X} -> List{X} .
  op append : NeList{X} List{X} -> NeList{X} .
  op append : List{X} NeList{X} -> NeList{X} .
  eq append(A, L) = A L .

  op head : NeList{X} -> X$Elt .
  eq head(E L) = E .

  op tail : NeList{X} -> List{X} .
  eq tail(E L) = L .

  op last : NeList{X} -> X$Elt .
  eq last(L E) = E .

  op front : NeList{X} -> List{X} .
  eq front(L E) = L .

  op occurs : X$Elt List{X} -> Bool .
  eq occurs(E, nil) = false .
  eq occurs(E, E' L) = if E == E' then true else occurs(E, L) fi .

  op reverse : List{X} -> List{X} .
  op reverse : NeList{X} -> NeList{X} .
  eq reverse(L) = $reverse(L, nil) .

  op $reverse : List{X} List{X} -> List{X} .
  eq $reverse(nil, A) = A .
  eq $reverse(E L, A) = $reverse(L, E A).

  op size : List{X} -> Nat .
  op size : NeList{X} -> NzNat .
  eq size(L) = $size(L, 0) .

  op $size : List{X} Nat -> Nat .
  eq $size(nil, C) = C .
  eq $size(E L, C) = $size(L, C + 1) .
endfm

fmod WEAKLY-SORTABLE-LIST{X :: STRICT-WEAK-ORDER} is
  protecting LIST{STRICT-WEAK-ORDER}{X} *
              (sort NeList{STRICT-WEAK-ORDER}{X} to NeList{X},
               sort List{STRICT-WEAK-ORDER}{X} to List{X}) .
  sort $Split{X} .

  vars E E' : X$Elt .
  vars A A' L L' : List{X} .
  var N : NeList{X} .

  op sort : List{X} -> List{X} .
  op sort : NeList{X} -> NeList{X} .
  eq sort(nil) = nil .
  eq sort(E) = E .
  eq sort(E N) = $sort($split(E N, nil, nil)) .

  op $sort : $Split{X} -> List{X} .
  eq $sort($split(nil, L, L')) = $merge(sort(L), sort(L'), nil) .

  op $split : List{X} List{X} List{X} -> $Split{X} [ctor] .
  eq $split(E, A, A') = $split(nil, A E, A') .
  eq $split(E L E', A, A') = $split(L, A E, E' A') .

  op merge : List{X} List{X} -> List{X} .
  op merge : NeList{X} List{X} -> NeList{X} .
  op merge : List{X} NeList{X} -> NeList{X} .
  eq merge(L, L') = $merge(L, L', nil) .

  op $merge : List{X} List{X} List{X} -> List{X} .
  eq $merge(L, nil, A) = A L .
  eq $merge(nil, L, A) = A L .
  eq $merge(E L, E' L', A) =
      if E' < E then $merge(E L, L', A E')
      else $merge(L, E' L', A E)
      fi .
endfm

fmod SORTABLE-LIST{X :: STRICT-TOTAL-ORDER} is
  protecting WEAKLY-SORTABLE-LIST{STRICT-TOTAL-ORDER}{X} *
              (sort NeList{STRICT-TOTAL-ORDER}{X} to NeList{X},
               sort List{STRICT-TOTAL-ORDER}{X} to List{X}) .
endfm

fmod WEAKLY-SORTABLE-LIST'{X :: TOTAL-PREORDER} is
  protecting LIST{TOTAL-PREORDER}{X} *
              (sort NeList{TOTAL-PREORDER}{X} to NeList{X},
               sort List{TOTAL-PREORDER}{X} to List{X}) .
  sort $Split{X} .

  vars E E' : X$Elt .
  vars A A' L L' : List{X} .
  var N : NeList{X} .

  op sort : List{X} -> List{X} .
  op sort : NeList{X} -> NeList{X} .
  eq sort(nil) = nil .
  eq sort(E) = E .
  eq sort(E N) = $sort($split(E N, nil, nil)) .

  op $sort : $Split{X} -> List{X} .
  eq $sort($split(nil, L, L')) = $merge(sort(L), sort(L'), nil) .

  op $split : List{X} List{X} List{X} -> $Split{X} [ctor] .
  eq $split(E, A, A') = $split(nil, A E, A') .
  eq $split(E L E', A, A') = $split(L, A E, E' A') .

  op merge : List{X} List{X} -> List{X} .
  op merge : NeList{X} List{X} -> NeList{X} .
  op merge : List{X} NeList{X} -> NeList{X} .
  eq merge(L, L') = $merge(L, L', nil) .

  op $merge : List{X} List{X} List{X} -> List{X} .
  eq $merge(L, nil, A) = A L .
  eq $merge(nil, L, A) = A L .
  eq $merge(E L, E' L', A) =
      if E <= E' then $merge(L, E' L', A E)
      else $merge(E L, L', A E')
      fi .
endfm

fmod SORTABLE-LIST'{X :: TOTAL-ORDER} is
  protecting WEAKLY-SORTABLE-LIST'{TOTAL-ORDER}{X} *
              (sort NeList{TOTAL-ORDER}{X} to NeList{X},
               sort List{TOTAL-ORDER}{X} to List{X}) .
endfm

fmod SET{X :: TRIV} is
  protecting EXT-BOOL .
  protecting NAT .
  sorts NeSet{X} Set{X} .
  subsort X$Elt < NeSet{X} < Set{X} .

  op empty : -> Set{X} [ctor] .
  op _,_ : Set{X} Set{X} -> Set{X} [ctor assoc comm id: empty prec 121 format (d r os d)] .
  op _,_ : NeSet{X} Set{X} -> NeSet{X} [ctor ditto] .

  var E : X$Elt .
  var N : NeSet{X} .
  vars A S S' : Set{X} .
  var C : Nat .

  eq N, N = N .
  
  op insert : X$Elt Set{X} -> Set{X} .
  eq insert(E, S) = E, S .

  op delete : X$Elt Set{X} -> Set{X} .
  eq delete(E, (E, S)) = delete(E, S) .
  eq delete(E, S) = S [owise] .

  op _in_ : X$Elt Set{X} -> Bool .
  eq E in (E, S) = true .
  eq E in S = false [owise] .

  op |_| : Set{X} -> Nat .
  op |_| : NeSet{X} -> NzNat .
  eq | S | = $card(S, 0) .

  op $card : Set{X} Nat -> Nat .
  eq $card(empty, C) = C .
  eq $card((N, N, S), C) = $card((N, S), C) .
  eq $card((E, S), C) = $card(S, C + 1) [owise] .

  op union : Set{X} Set{X} -> Set{X} .
  op union : NeSet{X} Set{X} -> NeSet{X} .
  op union : Set{X} NeSet{X} -> NeSet{X} .
  eq union(S, S') = S, S' .

  op intersection : Set{X} Set{X} -> Set{X} .
  eq intersection(S, empty) = empty .
  eq intersection(S, N) = $intersect(S, N, empty) .

  op $intersect : Set{X} Set{X} Set{X} -> Set{X} .
  eq $intersect(empty, S', A) = A .
  eq $intersect((E, S), S', A) = $intersect(S, S', if E in S' then E, A else A fi) .

  op _\_ : Set{X} Set{X} -> Set{X}  [gather (E e)].
  eq S \ empty = S .
  eq S \ N = $diff(S, N, empty) .

  op $diff : Set{X} Set{X} Set{X} -> Set{X} .
  eq $diff(empty, S', A) = A .
  eq $diff((E, S), S', A) = $diff(S, S', if E in S' then A else E, A fi) .

  op _subset_ : Set{X} Set{X} -> Bool .
  eq empty subset S' = true .
  eq (E, S) subset S' = E in S' and-then S subset S' .

  op _psubset_ : Set{X} Set{X} -> Bool .
  eq S psubset S' = S =/= S' and-then S subset S' .
endfm

fmod LIST-AND-SET{X :: TRIV} is
  protecting LIST{X} .
  protecting SET{X} .

  var E : X$Elt .
  vars A L : List{X} .
  var S : Set{X} .

  op makeSet : List{X} -> Set{X} .
  op makeSet : NeList{X} -> NeSet{X} .
  eq makeSet(L) = $makeSet(L, empty) .

  op $makeSet : List{X} Set{X} -> Set{X} .
  op $makeSet : NeList{X} Set{X} -> NeSet{X} .
  op $makeSet : List{X} NeSet{X} -> NeSet{X} .
  eq $makeSet(nil, S) = S .
  eq $makeSet(E L, S) = $makeSet(L, (E, S)) .

  op filter : List{X} Set{X} -> List{X} .
  eq filter(L, S) = $filter(L, S, nil) .

  op $filter : List{X} Set{X} List{X} -> List{X} .
  eq $filter(nil, S, A) = A .
  eq $filter(E L, S, A) = $filter(L, S, if E in S then A E else A fi) .

  op filterOut : List{X} Set{X} -> List{X} .
  eq filterOut(L, S) = $filterOut(L, S, nil) .

  op $filterOut : List{X} Set{X} List{X} -> List{X} .
  eq $filterOut(nil, S, A) = A .
  eq $filterOut(E L, S, A) = $filterOut(L, S, if E in S then A else A E fi) .
endfm

fmod SORTABLE-LIST-AND-SET{X :: STRICT-TOTAL-ORDER} is
  protecting SORTABLE-LIST{X} .
***
***	This double renaming is needed for correct sharing of a renamed
***	copy of LIST since Core Maude does not evaluate the composition
***	of renamings but applies them sequentially.
***
  protecting LIST-AND-SET{STRICT-WEAK-ORDER}{STRICT-TOTAL-ORDER}{X} *
              (sort NeList{STRICT-WEAK-ORDER}{STRICT-TOTAL-ORDER}{X} to NeList{STRICT-TOTAL-ORDER}{X},
               sort List{STRICT-WEAK-ORDER}{STRICT-TOTAL-ORDER}{X} to List{STRICT-TOTAL-ORDER}{X}) *
              (sort NeList{STRICT-TOTAL-ORDER}{X} to NeList{X},
               sort List{STRICT-TOTAL-ORDER}{X} to List{X},
	       sort NeSet{STRICT-WEAK-ORDER}{STRICT-TOTAL-ORDER}{X} to NeSet{X},
               sort Set{STRICT-WEAK-ORDER}{STRICT-TOTAL-ORDER}{X} to Set{X}) .
  
  var E : X$Elt .
  var L : List{X} .
  var S : Set{X} .

  op makeList : Set{X} -> List{X} .
  op makeList : NeSet{X} -> NeList{X} .
  eq makeList(S) = $makeList(S, nil) .

  op $makeList : Set{X} List{X} -> List{X} .
  op $makeList : NeSet{X} List{X} -> NeList{X} .
  op $makeList : Set{X} NeList{X} -> NeList{X} .
  eq $makeList(empty, L) = sort(L) .
  eq $makeList((E, E, S), L) = $makeList((E, S), L) .
  eq $makeList((E, S), L) = $makeList(S, E L) [owise] .
endfm

fmod SORTABLE-LIST-AND-SET'{X :: TOTAL-ORDER} is
  protecting SORTABLE-LIST'{X} .
***
***	This double renaming is needed for the same reasons as above.
***
  protecting LIST-AND-SET{TOTAL-PREORDER}{TOTAL-ORDER}{X} *
              (sort NeList{TOTAL-PREORDER}{TOTAL-ORDER}{X} to NeList{TOTAL-ORDER}{X},
               sort List{TOTAL-PREORDER}{TOTAL-ORDER}{X} to List{TOTAL-ORDER}{X}) *
              (sort NeList{TOTAL-ORDER}{X} to NeList{X},
               sort List{TOTAL-ORDER}{X} to List{X},
	       sort NeSet{TOTAL-PREORDER}{TOTAL-ORDER}{X} to NeSet{X},
               sort Set{TOTAL-PREORDER}{TOTAL-ORDER}{X} to Set{X}) .
  
  var E : X$Elt .
  var L : List{X} .
  var S : Set{X} .

  op makeList : Set{X} -> List{X} .
  op makeList : NeSet{X} -> NeList{X} .
  eq makeList(S) = $makeList(S, nil) .

  op $makeList : Set{X} List{X} -> List{X} .
  op $makeList : NeSet{X} List{X} -> NeList{X} .
  op $makeList : Set{X} NeList{X} -> NeList{X} .
  eq $makeList(empty, L) = sort(L) .
  eq $makeList((E, E, S), L) = $makeList((E, S), L) .
  eq $makeList((E, S), L) = $makeList(S, E L) [owise] .
endfm

fmod LIST*{X :: TRIV} is
  protecting NAT .
  sorts Item{X} PreList{X} NeList{X} List{X} .
  subsort X$Elt List{X} < Item{X} < PreList{X} .
  subsort NeList{X} < List{X} .

  op __ : PreList{X} PreList{X} -> PreList{X} [ctor assoc prec 25] .
  op [_] : PreList{X} -> NeList{X} [ctor] .
  op [] : -> List{X} [ctor] .

  vars A P : PreList{X} .
  var L : List{X} .
  var E E' : Item{X} .
  var C : Nat .

  op append : List{X} List{X} -> List{X} .
  op append : NeList{X} List{X} -> NeList{X} .
  op append : List{X} NeList{X} -> NeList{X} .
  eq append([], L) = L .
  eq append(L, []) = L .
  eq append([P], [A]) = [P A] .

  op head : NeList{X} -> Item{X} .
  eq head([E]) = E .
  eq head([E P]) = E .

  op tail : NeList{X} -> List{X} .
  eq tail([E]) = [] .
  eq tail([E P]) = [P] .

  op last : NeList{X} -> Item{X} .
  eq last([E]) = E .
  eq last([P E]) = E .

  op front : NeList{X} -> List{X} .
  eq front([E]) = [] .
  eq front([P E]) = [P] .

  op occurs : Item{X} List{X} -> Bool .
  eq occurs(E, []) = false .
  eq occurs(E, [E']) = (E == E') .
  eq occurs(E, [E' P]) = if E == E' then true else occurs(E, [P]) fi .

  op reverse : List{X} -> List{X} .
  op reverse : NeList{X} -> NeList{X} .
  eq reverse([]) = [] .
  eq reverse([E]) = [E] .
  eq reverse([E P]) = [$reverse(P, E)] .

  op $reverse : PreList{X} PreList{X} -> PreList{X} .
  eq $reverse(E, A) = E A .
  eq $reverse(E P, A) = $reverse(P, E A).

  op size : List{X} -> Nat .
  op size : NeList{X} -> NzNat .
  eq size([]) = 0 .
  eq size([P]) = $size(P, 0) .

  op $size : PreList{X} Nat -> NzNat .
  eq $size(E, C) = C + 1 .
  eq $size(E P, C) = $size(P, C + 1) .
endfm

fmod SET*{X :: TRIV} is
  protecting EXT-BOOL .
  protecting NAT .
  sorts Element{X} PreSet{X} NeSet{X} Set{X} .
  subsort X$Elt Set{X} < Element{X} < PreSet{X} .
  subsort NeSet{X} < Set{X} .

  op _,_ : PreSet{X} PreSet{X} -> PreSet{X} [ctor assoc comm prec 121 format (d r os d)] .
  op {_} : PreSet{X} -> NeSet{X} [ctor] .
  op {} : -> Set{X} [ctor] .

  vars P Q : PreSet{X} .
  vars A S : Set{X} .
  var E : Element{X} .
  var N : NeSet{X} .
  var C : Nat .

  eq {P, P} = {P} .
  eq {P, P, Q} = {P, Q} .

  op insert : Element{X} Set{X} -> Set{X} .
  eq insert(E, {}) = {E} .
  eq insert(E, {P}) = {E, P} .

  op delete : Element{X} Set{X} -> Set{X} .
  eq delete(E, {E}) = {} .
  eq delete(E, {E, P}) = delete(E, {P}) .
  eq delete(E, S) = S [owise] .

  op _in_ : Element{X} Set{X} -> Bool .
  eq E in {E} = true .
  eq E in {E, P} = true .
  eq E in S = false [owise] .

  op |_| : Set{X} -> Nat .
  op |_| : NeSet{X} -> NzNat .
  eq | {} | = 0 .
  eq | {P} | = $card(P, 0) .

  op $card : PreSet{X} Nat -> Nat .
  eq $card(E, C) = C + 1 .
  eq $card((N, N, P), C) = $card((N, P), C) .
  eq $card((E, P), C) = $card(P, C + 1) [owise] .

  op union : Set{X} Set{X} -> Set{X} .
  op union : NeSet{X} Set{X} -> NeSet{X} .
  op union : Set{X} NeSet{X} -> NeSet{X} .
  eq union({}, S) = S .
  eq union(S, {}) = S .
  eq union({P}, {Q}) = {P, Q} .

  op intersection : Set{X} Set{X} -> Set{X} .
  eq intersection({}, S) = {} .
  eq intersection(S, {}) = {} .
  eq intersection({P}, N) = $intersect(P, N, {}) .

  op $intersect : PreSet{X} Set{X} Set{X} -> Set{X} .
  eq $intersect(E, S, A) = if E in S then insert(E, A) else A fi .
  eq $intersect((E, P), S, A) = $intersect(P, S, $intersect(E, S, A)) .

  op _\_ : Set{X} Set{X} -> Set{X} [gather (E e)] .
  eq {} \ S = {} .
  eq S \ {} = S .
  eq {P} \ N = $diff(P, N, {}) .

  op $diff : PreSet{X} Set{X} Set{X} -> Set{X} .
  eq $diff(E, S, A) = if E in S then A else insert(E, A) fi .
  eq $diff((E, P), S, A) = $diff(P, S, $diff(E, S, A)) .

  op 2^_ : Set{X} -> Set{X} .
  eq 2^{} = {{}} .
  eq 2^{E} = {{}, {E}} .
  eq 2^{E, P} = union(2^{P}, $augment(2^{P}, E, {})) .

  op $augment : NeSet{X} Element{X} Set{X} -> Set{X} .
  eq $augment({S}, E, A) = insert(insert(E, S), A) .
  eq $augment({S, P}, E, A) = $augment({P}, E, $augment({S}, E, A)) .

  op _subset_ : Set{X} Set{X} -> Bool .
  eq {} subset S = true .
  eq {E} subset S = E in S .
  eq {E, P} subset S = E in S and-then {P} subset S .

  op _psubset_ : Set{X} Set{X} -> Bool .
  eq A psubset S = A =/= S and-then A subset S .
endfm

fmod MAP{X :: TRIV, Y :: TRIV} is
  protecting BOOL .
  sorts Entry{X,Y} Map{X,Y} .
  subsort Entry{X,Y} < Map{X,Y} .

  op _|->_ : X$Elt Y$Elt -> Entry{X,Y} [ctor] .
  op empty : -> Map{X,Y} [ctor] .
  op _,_ : Map{X,Y} Map{X,Y} -> Map{X,Y} [ctor assoc comm id: empty prec 121 format (d r os d)] .
  op undefined : -> [Y$Elt] [ctor] .

  var D : X$Elt .
  vars R R' : Y$Elt .
  var M : Map{X,Y} .

  op insert : X$Elt Y$Elt Map{X,Y} -> Map{X,Y} .
  eq insert(D, R, (M, D |-> R')) =
     if $hasMapping(M, D) then insert(D, R, M)
     else (M, D |-> R)
     fi .
  eq insert(D, R, M) = (M, D |-> R) [owise] .

  op _[_] : Map{X,Y} X$Elt -> [Y$Elt] [prec 23] .
  eq (M, D |-> R)[D] =
     if $hasMapping(M, D) then undefined
     else R
     fi .
  eq M[D] = undefined [owise] .

  op $hasMapping : Map{X,Y} X$Elt -> Bool .
  eq $hasMapping((M, D |-> R), D) = true .
  eq $hasMapping(M, D) = false [owise] .
endfm

fmod ARRAY{X :: TRIV, Y :: DEFAULT} is
  protecting BOOL .
  sorts Entry{X,Y} Array{X,Y} .
  subsort Entry{X,Y} < Array{X,Y} .

  op _|->_ : X$Elt Y$Elt -> Entry{X,Y} [ctor] .
  op empty : -> Array{X,Y} [ctor] .
  op _;_ : Array{X,Y} Array{X,Y} -> Array{X,Y} [ctor assoc comm id: empty prec 71 format (d r os d)] .

  var D : X$Elt .
  vars R R' : Y$Elt .
  var A : Array{X,Y} .

  op insert : X$Elt Y$Elt Array{X,Y} -> Array{X,Y} .
  eq insert(D, R, (A ; D |-> R')) =
     if $hasMapping(A, D) then insert(D, R, A)
     else if R == 0 then A else (A ; D |-> R) fi
     fi .

  eq insert(D, R, A) = if R == 0 then A else (A ; D |-> R) fi [owise] .

  op _[_] : Array{X,Y} X$Elt -> Y$Elt [prec 23] .
  eq (A ; D |-> R)[D] =
     if $hasMapping(A, D) then 0
     else R
     fi .
  eq A[D] = 0 [owise] .

  op $hasMapping : Array{X,Y} X$Elt -> Bool .
  eq $hasMapping((A ; D |-> R), D) = true .
  eq $hasMapping(A, D) = false [owise] .
endfm

***
***	Container instantiations on builtin data types needed by the metalevel.
***

fmod NAT-LIST is
  protecting LIST{Nat} * (sort NeList{Nat} to NeNatList, sort List{Nat} to NatList) .
endfm

fmod QID-LIST is
  protecting LIST{Qid} * (sort NeList{Qid} to NeQidList, sort List{Qid} to QidList) .
endfm

fmod QID-SET is
  protecting SET{Qid} * (sort NeSet{Qid} to NeQidSet, sort Set{Qid} to QidSet) .
endfm

***
***	The metalevel.
***

fmod META-TERM is
  protecting QID .

*** types
  sorts Sort Kind Type .
  subsorts Sort Kind < Type < Qid .
  op <Qids> : -> Sort [special (id-hook QuotedIdentifierSymbol (sortQid))] .
  op <Qids> : -> Kind [special (id-hook QuotedIdentifierSymbol (kindQid))] .

*** terms
  sorts Constant Variable TermQid GroundTerm Term NeGroundTermList GroundTermList NeTermList TermList .
  subsorts Constant Variable < TermQid < Qid Term .
  subsorts Constant < GroundTerm < Term NeGroundTermList < NeTermList .
  subsorts NeGroundTermList < NeTermList GroundTermList < TermList .
  op <Qids> : -> Constant [special (id-hook QuotedIdentifierSymbol (constantQid))] .
  op <Qids> : -> Variable [special (id-hook QuotedIdentifierSymbol (variableQid))] .
  op empty : -> GroundTermList [ctor] .
  op _,_ : NeGroundTermList GroundTermList -> NeGroundTermList [ctor assoc id: empty gather (e E) prec 121] .
  op _,_ : GroundTermList NeGroundTermList -> NeGroundTermList [ctor ditto] .
  op _,_ : GroundTermList GroundTermList -> GroundTermList [ctor ditto] .
  op _,_ : NeTermList TermList -> NeTermList [ctor ditto] .
  op _,_ : TermList NeTermList -> NeTermList [ctor ditto] .
  op _,_ : TermList TermList -> TermList [ctor ditto] .
  op _[_] : Qid NeGroundTermList -> GroundTerm [ctor] .
  op _[_] : Qid NeTermList -> Term [ctor] .

*** extraction of names and types
  op getName : Constant -> Qid .
  op getType : Constant -> Type .
  var C : Constant .
  eq getName(C) = qid(substr(string(C),
                             0,
                             rfind(string(C), ".", length(string(C))))) .
  eq getType(C) = qid(substr(string(C),
                             rfind(string(C), ".", length(string(C))) + 1,
                             length(string(C)))) .

  op getName : Variable -> Qid .
  op getType : Variable -> Type .
  var V : Variable .
  eq getName(V) = qid(substr(string(V),
                             0,
                             rfind(string(V), ":", length(string(V))))) .
  eq getType(V) = qid(substr(string(V),
                             rfind(string(V), ":", length(string(V))) + 1,
                             length(string(V)))) .

*** substitutions
  sorts Assignment Substitution .
  subsort Assignment < Substitution .
  op _<-_ : Variable Term -> Assignment [ctor prec 63 format (nt d d d)] .
  op none : -> Substitution [ctor] .
  op _;_ : Substitution Substitution -> Substitution
    [ctor assoc comm id: none prec 65] .
  eq A:Assignment ; A:Assignment = A:Assignment .

*** contexts (terms with a single hole)
  sorts Context NeCTermList GTermList .
  subsort Context < NeCTermList < GTermList .
  subsorts TermList < GTermList .

  op [] : -> Context [ctor] .
  op _,_ : TermList NeCTermList -> NeCTermList [ctor ditto] .
  op _,_ : NeCTermList TermList -> NeCTermList [ctor ditto] .
  op _,_ : GTermList GTermList -> GTermList [ctor ditto] .
  op _[_] : Qid NeCTermList -> Context [ctor] .
endfm

fmod META-MODULE is
  protecting META-TERM .
  protecting NAT-LIST .
  protecting QID-LIST .
  protecting QID-SET * (op empty to none, op _,_ to _;_ [prec 43]) .

*** subsort declarations
  sorts SubsortDecl SubsortDeclSet .
  subsort SubsortDecl < SubsortDeclSet .
  op subsort_<_. : Sort Sort -> SubsortDecl [ctor] .
  op none : -> SubsortDeclSet [ctor] .
  op __ : SubsortDeclSet SubsortDeclSet -> SubsortDeclSet
    [ctor assoc comm id: none format (d ni d)] .
  eq S:SubsortDecl S:SubsortDecl = S:SubsortDecl .

*** sort, kind and type sets
  sorts EmptyTypeSet NeSortSet NeKindSet NeTypeSet SortSet KindSet TypeSet .
  subsort EmptyTypeSet < SortSet KindSet < TypeSet < QidSet .
  subsort Sort < NeSortSet < SortSet .
  subsort Kind < NeKindSet < KindSet .
  subsort Type NeSortSet NeKindSet < NeTypeSet < TypeSet NeQidSet .
  op none : -> EmptyTypeSet [ctor] .
  op _;_ : TypeSet TypeSet -> TypeSet [ctor ditto] .
  op _;_ : NeTypeSet TypeSet -> NeTypeSet [ctor ditto] .
  op _;_ : SortSet SortSet -> SortSet [ctor ditto] .
  op _;_ : NeSortSet SortSet -> NeSortSet [ctor ditto] .
  op _;_ : KindSet KindSet -> KindSet [ctor ditto] .
  op _;_ : NeKindSet KindSet -> NeKindSet [ctor ditto] .
  op _;_ : EmptyTypeSet EmptyTypeSet -> EmptyTypeSet [ctor ditto] .

*** type lists
  sort NeTypeList TypeList .
  subsorts Type < NeTypeList < TypeList < QidList .
  subsorts NeTypeList < NeQidList .
  op nil : -> TypeList [ctor] .
  op __ : TypeList TypeList -> TypeList [ctor ditto] .
  op __ : NeTypeList TypeList -> NeTypeList [ctor ditto] .
  op __ : TypeList NeTypeList -> NeTypeList [ctor ditto] .
  eq T:TypeList ; T:TypeList = T:TypeList .

*** sets of type lists
  sort TypeListSet .
  subsort TypeList TypeSet < TypeListSet .
  op _;_ : TypeListSet TypeListSet -> TypeListSet [ctor ditto] .

*** attribute sets
  sorts Attr AttrSet .
  subsort Attr < AttrSet .
  op none : -> AttrSet [ctor] .
  op __ : AttrSet AttrSet -> AttrSet [ctor assoc comm id: none] .
  eq A:Attr A:Attr = A:Attr .

*** renamings
  sorts Renaming RenamingSet .
  subsort Renaming < RenamingSet .
  op sort_to_ : Qid Qid -> Renaming [ctor] .
  op op_to_[_] : Qid Qid AttrSet -> Renaming
    [ctor format (d d d d s d d d)] .
  op op_:_->_to_[_] : Qid TypeList Type Qid AttrSet -> Renaming
    [ctor format (d d d d d d d d s d d d)] .
  op label_to_ : Qid Qid -> Renaming [ctor] .
  op _,_ : RenamingSet RenamingSet -> RenamingSet
    [ctor assoc comm prec 43 format (d d ni d)] .

*** parameter lists
  sort EmptyCommaList NeParameterList ParameterList .
  subsorts Sort < NeParameterList < ParameterList .
  subsort EmptyCommaList < GroundTermList ParameterList .
  op empty : -> EmptyCommaList [ctor] .
  op _,_ : ParameterList ParameterList -> ParameterList [ctor ditto] .
  op _,_ : NeParameterList ParameterList -> NeParameterList [ctor ditto] .
  op _,_ : ParameterList NeParameterList -> NeParameterList [ctor ditto] .
  op _,_ : EmptyCommaList EmptyCommaList -> EmptyCommaList [ctor ditto] .

*** module expressions
  sort ModuleExpression .
  subsort Qid < ModuleExpression .
  op _+_ : ModuleExpression ModuleExpression -> ModuleExpression
    [ctor assoc comm] .
  op _*(_) : ModuleExpression RenamingSet -> ModuleExpression
    [ctor prec 39 format (d d s n++i n--i d)] .
  op _{_} : ModuleExpression ParameterList -> ModuleExpression [ctor prec 37].

*** parameter declarations
  sorts ParameterDecl NeParameterDeclList ParameterDeclList .
  subsorts ParameterDecl < NeParameterDeclList < ParameterDeclList .
  op _::_ : Sort ModuleExpression -> ParameterDecl .
  op nil : -> ParameterDeclList [ctor] .
  op _,_ : ParameterDeclList ParameterDeclList -> ParameterDeclList [ctor assoc id: nil prec 121] .
  op _,_ : NeParameterDeclList ParameterDeclList -> NeParameterDeclList [ctor ditto] .
  op _,_ : ParameterDeclList NeParameterDeclList -> NeParameterDeclList [ctor ditto] .

*** importations
  sorts Import ImportList .
  subsort Import < ImportList .
  op protecting_. : ModuleExpression -> Import [ctor] .
  op extending_. : ModuleExpression -> Import [ctor] .
  op including_. : ModuleExpression -> Import [ctor] .
  op nil : -> ImportList [ctor] .
  op __ : ImportList ImportList -> ImportList
    [ctor assoc id: nil format (d ni d)] .

*** hooks
  sorts Hook NeHookList HookList .
  subsort Hook < NeHookList < HookList .
  op id-hook : Qid QidList -> Hook [ctor format (nssss d)] .
  op op-hook : Qid Qid QidList Qid -> Hook [ctor format (nssss d)] .
  op term-hook : Qid Term -> Hook [ctor format (nssss d)] .
  op nil : -> HookList [ctor] .
  op __ : HookList HookList -> HookList [ctor assoc id: nil] .
  op __ : NeHookList HookList -> NeHookList [ctor ditto] .
  op __ : HookList NeHookList -> NeHookList [ctor ditto] .

*** operator attributes
  op assoc : -> Attr [ctor] .
  op comm : -> Attr [ctor] .
  op idem : -> Attr [ctor] .
  op iter : -> Attr [ctor] .
  op id : Term -> Attr [ctor] .
  op left-id : Term -> Attr [ctor] .
  op right-id : Term -> Attr [ctor] .
  op strat : NeNatList -> Attr [ctor] .
  op memo : -> Attr [ctor] .
  op prec : Nat -> Attr [ctor] .
  op gather : QidList -> Attr [ctor] .
  op format : QidList -> Attr [ctor] .
  op ctor : -> Attr [ctor] .
  op config : -> Attr [ctor] .
  op object : -> Attr [ctor] .
  op msg : -> Attr [ctor] .
  op frozen : NeNatList -> Attr [ctor] .
  op poly : NeNatList -> Attr [ctor] .
  op special : NeHookList -> Attr [ctor] .

*** statement attributes
  op label : Qid -> Attr [ctor] .
  op metadata : String -> Attr [ctor] .
  op owise : -> Attr [ctor] .
  op nonexec : -> Attr [ctor] .
  op variant : -> Attr [ctor] .
  op print : QidList -> Attr [ctor] .

*** operator declarations
  sorts OpDecl OpDeclSet .
  subsort OpDecl < OpDeclSet .
  op (op_:_->_[_].) : Qid TypeList Type AttrSet -> OpDecl
    [ctor format (d d d d d d s d d s d)] .
  op none : -> OpDeclSet [ctor] .
  op __ : OpDeclSet OpDeclSet -> OpDeclSet
    [ctor assoc comm id: none format (d ni d)] .
  eq O:OpDecl O:OpDecl = O:OpDecl .

*** conditions
  sorts EqCondition Condition .
  subsort EqCondition < Condition .
  op nil : -> EqCondition [ctor] .
  op _=_ : Term Term -> EqCondition [ctor prec 71] .
  op _:_ : Term Sort -> EqCondition [ctor prec 71] .
  op _:=_ : Term Term -> EqCondition [ctor prec 71] .
  op _=>_ : Term Term -> Condition [ctor prec 71] .
  op _/\_ : EqCondition EqCondition -> EqCondition [ctor assoc id: nil prec 73] .
  op _/\_ : Condition Condition -> Condition [ctor assoc id: nil prec 73] .

*** membership axioms
  sorts MembAx MembAxSet .
  subsort MembAx < MembAxSet .
  op mb_:_[_]. : Term Sort AttrSet -> MembAx
    [ctor format (d d d d s d d s d)] .
  op cmb_:_if_[_]. : Term Sort EqCondition AttrSet -> MembAx
    [ctor format (d d d d d d s d d s d)] .
  op none : -> MembAxSet [ctor] .
  op __ : MembAxSet MembAxSet -> MembAxSet
    [ctor assoc comm id: none format (d ni d)] .
  eq M:MembAx M:MembAx = M:MembAx .

*** equations
  sorts Equation EquationSet .
  subsort Equation < EquationSet .
  op eq_=_[_]. : Term Term AttrSet -> Equation
    [ctor format (d d d d s d d s d)] .
  op ceq_=_if_[_]. : Term Term EqCondition AttrSet -> Equation
    [ctor format (d d d d d d s d d s d)] .
  op none : -> EquationSet [ctor] .
  op __ : EquationSet EquationSet -> EquationSet
    [ctor assoc comm id: none format (d ni d)] .
  eq E:Equation E:Equation = E:Equation .

*** rules
  sorts Rule RuleSet .
  subsort Rule < RuleSet .
  op rl_=>_[_]. : Term Term AttrSet -> Rule
    [ctor format (d d d d s d d s d)] .
  op crl_=>_if_[_]. : Term Term Condition AttrSet -> Rule
    [ctor format (d d d d d d s d d s d)] .
  op none : -> RuleSet [ctor] .
  op __ : RuleSet RuleSet -> RuleSet
    [ctor assoc comm id: none format (d ni d)] .
  eq R:Rule R:Rule = R:Rule .

*** modules
  sorts FModule SModule FTheory STheory Module .
  subsorts FModule < SModule < Module .
  subsorts FTheory < STheory < Module .
  sort Header .
  subsort Qid < Header .
  op _{_}  : Qid ParameterDeclList -> Header [ctor] .
  op fmod_is_sorts_.____endfm : Header ImportList SortSet SubsortDeclSet
    OpDeclSet MembAxSet EquationSet -> FModule [ctor gather (& & & & & & &)
     format (d d s n++i ni d d ni ni ni ni n--i d)] .
  op mod_is_sorts_._____endm : Header ImportList SortSet SubsortDeclSet
    OpDeclSet MembAxSet EquationSet RuleSet -> SModule
    [ctor gather (& & & & & & & &)
     format (d d s n++i ni d d ni ni ni ni ni n--i d)] .
  op fth_is_sorts_.____endfth : Qid ImportList SortSet SubsortDeclSet
    OpDeclSet MembAxSet EquationSet -> FTheory [ctor gather (& & & & & & &)
     format (d d d n++i ni d d ni ni ni ni n--i d)] .
  op th_is_sorts_._____endth : Qid ImportList SortSet SubsortDeclSet
    OpDeclSet MembAxSet EquationSet RuleSet -> STheory
    [ctor gather (& & & & & & & &)
     format (d d d n++i ni d d ni ni ni ni ni n--i d)] .
  op [_] : Qid -> Module .
  eq [Q:Qid] = (th Q:Qid is including Q:Qid .
                sorts none . none none none none none endth) .

*** projection functions
  var Q : Qid .
  var PDL : ParameterDeclList .
  var H : Header .
  var M : Module .
  var IL : ImportList .
  var SS : SortSet .
  var SSDS : SubsortDeclSet .
  var OPDS : OpDeclSet .
  var MAS : MembAxSet .
  var EQS : EquationSet .
  var RLS : RuleSet .

  op getName : Module -> Qid .
  eq getName(fmod Q is IL sorts SS . SSDS OPDS MAS EQS endfm) = Q .
  eq getName(mod Q is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = Q .
  eq getName(fmod Q{PDL} is IL sorts SS . SSDS OPDS MAS EQS endfm) = Q .
  eq getName(mod Q{PDL} is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = Q .
  eq getName(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = Q .
  eq getName(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = Q .

  op getImports : Module -> ImportList .
  eq getImports(fmod H is IL sorts SS . SSDS OPDS MAS EQS endfm) = IL .
  eq getImports(mod H is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = IL .
  eq getImports(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = IL .
  eq getImports(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = IL .

  op getSorts : Module -> SortSet .
  eq getSorts(fmod H is IL sorts SS . SSDS OPDS MAS EQS endfm) = SS .
  eq getSorts(mod H is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = SS .
  eq getSorts(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = SS .
  eq getSorts(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = SS .

  op getSubsorts : Module -> SubsortDeclSet .
  eq getSubsorts(fmod H is IL sorts SS . SSDS OPDS MAS EQS endfm) = SSDS .
  eq getSubsorts(mod H is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = SSDS .
  eq getSubsorts(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = SSDS .
  eq getSubsorts(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = SSDS .

  op getOps : Module -> OpDeclSet .
  eq getOps(fmod H is IL sorts SS . SSDS OPDS MAS EQS endfm) = OPDS .
  eq getOps(mod H is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = OPDS .
  eq getOps(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = OPDS .
  eq getOps(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = OPDS .

  op getMbs : Module -> MembAxSet .
  eq getMbs(fmod H is IL sorts SS . SSDS OPDS MAS EQS endfm) = MAS .
  eq getMbs(mod H is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = MAS .
  eq getMbs(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = MAS .
  eq getMbs(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = MAS .

  op getEqs : Module -> EquationSet .
  eq getEqs(fmod H is IL sorts SS . SSDS OPDS MAS EQS endfm) = EQS .
  eq getEqs(mod H is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = EQS .
  eq getEqs(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = EQS .
  eq getEqs(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = EQS .

  op getRls : Module -> RuleSet .
  eq getRls(fmod H is IL sorts SS . SSDS OPDS MAS EQS endfm) = none .
  eq getRls(mod H is IL sorts SS . SSDS OPDS MAS EQS RLS endm) = RLS .
  eq getRls(fth Q is IL sorts SS . SSDS OPDS MAS EQS endfth) = none .
  eq getRls(th Q is IL sorts SS . SSDS OPDS MAS EQS RLS endth) = RLS .
endfm

fmod META-VIEW is
  protecting META-MODULE .

*** sort mappings
  sorts SortMapping SortMappingSet .
  subsort SortMapping < SortMappingSet .
  op sort_to_. : Sort Sort -> SortMapping [ctor] .
  op none : -> SortMappingSet [ctor] .
  op __ : SortMappingSet SortMappingSet -> SortMappingSet
    [ctor assoc comm id: none format (d ni d)] .
  eq S:SortMapping S:SortMapping = S:SortMapping .

*** operator mappings
  sorts OpMapping OpMappingSet .
  subsort OpMapping < OpMappingSet .

  op (op_to_.) : Qid Qid -> OpMapping [ctor] .
  op (op_:_->_to_.) : Qid TypeList Type Qid -> OpMapping [ctor] .
  op (op_to term_.) : Term Term -> OpMapping [ctor] .

  op none : -> OpMappingSet [ctor] .
  op __ : OpMappingSet OpMappingSet -> OpMappingSet
    [ctor assoc comm id: none format (d ni d)] .
  eq O:OpMapping O:OpMapping = O:OpMapping .

  sort View .
  op view_from_to_is__endv : Header ModuleExpression ModuleExpression
    SortMappingSet OpMappingSet -> View [ctor gather (& & & & &)
     format (d d d d d d d n++i ni n--i d)] .

*** projection functions
  var Q : Qid .
  vars ME ME' : ModuleExpression .
  var SMS : SortMappingSet .
  var OMS : OpMappingSet .

  op getName : View -> Qid .
  eq getName(view Q from ME to ME' is SMS OMS endv) = Q .

  op getFrom : View -> ModuleExpression .
  eq getFrom(view Q from ME to ME' is SMS OMS endv) = ME .

  op getTo : View -> ModuleExpression .
  eq getTo(view Q from ME to ME' is SMS OMS endv) = ME' .

  op getSortMappings : View -> SortMappingSet .
  eq getSortMappings(view Q from ME to ME' is SMS OMS endv) = SMS .

  op getOpMappings : View -> OpMappingSet .
  eq getOpMappings(view Q from ME to ME' is SMS OMS endv) = OMS .
endfm

fmod META-LEVEL is
  protecting META-VIEW .

*** bounds
  sort Bound .
  subsort Nat < Bound .
  op unbounded : -> Bound [ctor] .

*** parents
  sort Parent .
  subsort Nat < Parent .
  op none : -> Parent .

*** argument values
  sort Type? .
  subsort Type < Type? .
  op anyType : -> Type? [ctor] .

*** options for metaPrettyPrint()
  sorts PrintOption PrintOptionSet .
  subsort PrintOption < PrintOptionSet .
  ops mixfix with-parens flat format number rat : -> PrintOption [ctor] .
  op none : -> PrintOptionSet [ctor] .
  op __ : PrintOptionSet PrintOptionSet -> PrintOptionSet [ctor assoc comm id: none] .

*** unification problems
  sorts UnificandPair UnificationProblem .
  subsort UnificandPair < UnificationProblem .
  op _=?_ : Term Term -> UnificandPair [ctor prec 71] .
  op _/\_ : UnificationProblem UnificationProblem -> UnificationProblem [ctor assoc comm prec 73] .

*** success results
  sorts ResultPair ResultTriple Result4Tuple MatchPair TraceStep Trace
    UnificationPair UnificationTriple Variant SmtResult .
  subsort TraceStep < Trace .

  op {_,_} : Term Type -> ResultPair [ctor] .
  op {_,_,_} : Term Type Substitution -> ResultTriple [ctor] .
  op {_,_,_,_} : Term Type Substitution Context -> Result4Tuple [ctor] .
  op {_,_} : Substitution Context -> MatchPair [ctor] .
  op {_,_} : Substitution Nat -> UnificationPair [ctor] .
  op {_,_,_} : Substitution Substitution Nat -> UnificationTriple [ctor] .
  op {_,_,_,_,_} : Term Substitution Nat Parent Bool -> Variant [ctor] .
  op {_,_,_} : Term Type Rule -> TraceStep [ctor] .
  op nil : -> Trace [ctor] .
  op __ : Trace Trace -> Trace [ctor assoc id: nil format (d n d)] .
  op {_,_,_,_} : Term Substitution Term Nat -> SmtResult [ctor] .

*** failure results
  sorts ResultPair? ResultTriple? Result4Tuple? MatchPair? Substitution? Trace?
    UnificationPair? UnificationTriple? Variant? SmtResult? .
  subsort ResultPair < ResultPair? .
  subsort ResultTriple < ResultTriple? .
  subsort Result4Tuple < Result4Tuple? .
  subsort MatchPair < MatchPair? .
  subsort UnificationPair < UnificationPair? .
  subsort UnificationTriple < UnificationTriple? .
  subsort Variant < Variant? .
  subsort Substitution < Substitution? .
  subsort Trace < Trace? .
  subsort SmtResult < SmtResult? .

  op noParse : Nat -> ResultPair? [ctor] .
  op ambiguity : ResultPair ResultPair -> ResultPair? [ctor] .
  op failure : -> ResultPair? [ctor] .

  op failure : -> ResultTriple? [ctor] .
  op failure : -> Result4Tuple? [ctor] .
  op noUnifier : -> UnificationPair? [ctor] .
  op noUnifier : -> UnificationTriple? [ctor] .
  op noUnifierIncomplete : -> UnificationPair? [ctor] .
  op noUnifierIncomplete : -> UnificationTriple? [ctor] .
  op noVariant : -> Variant? [ctor] .
  op noVariantIncomplete : -> Variant? [ctor] .
  op noMatch : -> Substitution? [ctor] .
  op noMatch : -> MatchPair? [ctor] .
  op failure : -> Trace? [ctor] .
  op failure : -> SmtResult? [ctor] .

*** projection functions
  op getTerm : ResultPair -> Term .
  eq getTerm({T:Term, T:Type}) = T:Term .
  op getType : ResultPair -> Type .
  eq getType({T:Term, T:Type}) = T:Type .

  op getTerm : ResultTriple -> Term .
  eq getTerm({T:Term, T:Type, S:Substitution}) = T:Term .
  op getType : ResultTriple -> Type .
  eq getType({T:Term, T:Type, S:Substitution}) = T:Type .
  op getSubstitution : ResultTriple -> Substitution .
  eq getSubstitution({T:Term, T:Type, S:Substitution}) = S:Substitution .

  op getTerm : Result4Tuple -> Term .
  eq getTerm({T:Term, T:Type, S:Substitution, C:Context}) = T:Term .
  op getType : Result4Tuple -> Type .
  eq getType({T:Term, T:Type, S:Substitution, C:Context}) = T:Type .
  op getSubstitution : Result4Tuple -> Substitution .
  eq getSubstitution({T:Term, T:Type, S:Substitution, C:Context}) = S:Substitution .
  op getContext : Result4Tuple -> Context .
  eq getContext({T:Term, T:Type, S:Substitution, C:Context}) = C:Context .

  op getSubstitution : MatchPair -> Substitution .
  eq getSubstitution({S:Substitution, C:Context}) = S:Substitution .
  op getContext : MatchPair -> Context .
  eq getContext({S:Substitution, C:Context}) = C:Context .

*** descent functions
  op metaReduce : Module Term ~> ResultPair
     [special (
        id-hook MetaLevelOpSymbol	(metaReduce)

        op-hook qidSymbol		(<Qids> : ~> Qid)
        op-hook metaTermSymbol		(_[_] : Qid NeTermList ~> Term)
        op-hook metaArgSymbol		(_,_ : NeTermList NeTermList ~> NeTermList)
	op-hook emptyTermListSymbol	(empty : ~> GroundTermList)

        op-hook assignmentSymbol	(_<-_ : Qid Term ~> Assignment)
        op-hook substitutionSymbol
                (_;_ : Substitution Substitution ~> Substitution)
        op-hook emptySubstitutionSymbol	(none : ~> Substitution)
        op-hook holeSymbol		([] : ~> Context)

        op-hook headerSymbol		(_{_} : Qid ParameterDeclList ~> Header)
        op-hook parameterDeclSymbol	(_::_ : Sort ModuleExpression ~> ParameterDecl)
        op-hook parameterDeclListSymbol	(_,_ : ParameterDeclList ParameterDeclList ~> ParameterDeclList)

        op-hook emptyAttrSetSymbol	(none : ~> AttrSet)
        op-hook attrSetSymbol		(__ : AttrSet AttrSet ~> AttrSet)

        op-hook sortRenamingSymbol	(sort_to_ : Qid Qid ~> Renaming)
        op-hook opRenamingSymbol	(op_to_[_] : Qid Qid AttrSet ~> Renaming)
        op-hook opRenamingSymbol2
                (op_:_->_to_[_] : Qid TypeList Type Qid AttrSet ~> Renaming)
        op-hook labelRenamingSymbol	(label_to_ : Qid Qid ~> Renaming)
        op-hook renamingSetSymbol	(_,_ : RenamingSet RenamingSet ~> RenamingSet)

        op-hook sumSymbol
                (_+_ : ModuleExpression ModuleExpression ~> ModuleExpression)
        op-hook renamingSymbol
                (_*(_) : ModuleExpression RenamingSet ~> ModuleExpression)
        op-hook instantiationSymbol
                (_{_} : ModuleExpression ParameterList ~> ModuleExpression)

        op-hook protectingSymbol	(protecting_. : ModuleExpression ~> Import)
        op-hook extendingSymbol		(extending_. : ModuleExpression ~> Import)
        op-hook includingSymbol		(including_. : ModuleExpression ~> Import)
        op-hook nilImportListSymbol	(nil : ~> ImportList)
        op-hook importListSymbol	(__ : ImportList ImportList ~> ImportList)

        op-hook emptySortSetSymbol	(none : ~> SortSet)
        op-hook sortSetSymbol		(_;_ : SortSet SortSet ~> SortSet)

        op-hook subsortSymbol		(subsort_<_. : Sort Sort ~> SubsortDecl)
        op-hook emptySubsortDeclSetSymbol	(none : ~> SubsortDeclSet)
        op-hook subsortDeclSetSymbol
                (__ : SubsortDeclSet SubsortDeclSet ~> SubsortDeclSet)

        op-hook nilQidListSymbol	(nil : ~> QidList)
        op-hook qidListSymbol		(__ : QidList QidList ~> QidList)

        op-hook succSymbol		(s_ : Nat ~> NzNat)
        op-hook natListSymbol		(__ : NeNatList NeNatList ~> NeNatList)
        op-hook unboundedSymbol		(unbounded : ~> Bound)
        op-hook noParentSymbol		(none : ~> Parent)

        op-hook stringSymbol		(<Strings> : ~> String)
        op-hook idHookSymbol		(id-hook : Qid QidList ~> Hook)
        op-hook opHookSymbol		(op-hook : Qid Qid QidList Qid ~> Hook)
        op-hook termHookSymbol		(term-hook : Qid Term ~> Hook)
        op-hook hookListSymbol		(__ : HookList HookList ~> HookList)

        op-hook assocSymbol		(assoc : ~> Attr)
        op-hook commSymbol		(comm : ~> Attr)
        op-hook idemSymbol		(idem : ~> Attr)
        op-hook iterSymbol		(iter : ~> Attr)
        op-hook idSymbol		(id : Term ~> Attr)
        op-hook leftIdSymbol		(left-id : Term ~> Attr)
        op-hook rightIdSymbol		(right-id : Term ~> Attr)
        op-hook stratSymbol		(strat : NeNatList ~> Attr)
        op-hook memoSymbol		(memo : ~> Attr)
        op-hook precSymbol		(prec : Nat ~> Attr)
        op-hook gatherSymbol		(gather : QidList ~> Attr)
        op-hook formatSymbol		(format : QidList ~> Attr)
        op-hook ctorSymbol		(ctor : ~> Attr)
        op-hook frozenSymbol		(frozen : NeNatList ~> Attr)
        op-hook polySymbol		(poly : NeNatList ~> Attr)
        op-hook configSymbol		(config : ~> Attr)
        op-hook objectSymbol		(object : ~> Attr)
        op-hook msgSymbol		(msg : ~> Attr)
        op-hook specialSymbol		(special : NeHookList ~> Attr)

        op-hook labelSymbol		(label : Qid ~> Attr)
        op-hook metadataSymbol		(metadata : String ~> Attr)
        op-hook owiseSymbol		(owise : ~> Attr)
        op-hook variantAttrSymbol		(variant : ~> Attr)
        op-hook nonexecSymbol		(nonexec : ~> Attr)
        op-hook printSymbol		(print : QidList ~> Attr)

        op-hook opDeclSymbol
                (op_:_->_[_]. : Qid TypeList Type AttrSet ~> OpDecl)
        op-hook emptyOpDeclSetSymbol	(none : ~> OpDeclSet)
        op-hook opDeclSetSymbol		(__ : OpDeclSet OpDeclSet ~> OpDeclSet)

        op-hook noConditionSymbol	(nil : ~> EqCondition)
        op-hook equalityConditionSymbol	(_=_ : Term Term ~> EqCondition)
        op-hook sortTestConditionSymbol	(_:_ : Term Sort ~> EqCondition)
        op-hook matchConditionSymbol	(_:=_ : Term Term ~> EqCondition)
        op-hook rewriteConditionSymbol	(_=>_ : Term Term ~> Condition)
        op-hook conjunctionSymbol	(_/\_ : Condition Condition ~> Condition)

        op-hook mbSymbol		(mb_:_[_]. : Term Sort AttrSet ~> MembAx)
        op-hook cmbSymbol
                (cmb_:_if_[_]. : Term Sort EqCondition AttrSet ~> MembAx)
        op-hook emptyMembAxSetSymbol	(none : ~> MembAxSet)
        op-hook membAxSetSymbol		(__ : MembAxSet MembAxSet ~> MembAxSet)

        op-hook eqSymbol		(eq_=_[_]. : Term Term AttrSet ~> Equation)
        op-hook ceqSymbol
                (ceq_=_if_[_]. : Term Term EqCondition AttrSet ~> Equation)
        op-hook emptyEquationSetSymbol	(none : ~> EquationSet)
        op-hook equationSetSymbol
                (__ : EquationSet EquationSet ~> EquationSet)

        op-hook rlSymbol		(rl_=>_[_]. : Term Term AttrSet ~> Rule)
        op-hook crlSymbol
                (crl_=>_if_[_]. : Term Term Condition AttrSet ~> Rule)
        op-hook emptyRuleSetSymbol	(none : ~> RuleSet)
        op-hook ruleSetSymbol		(__ : RuleSet RuleSet ~> RuleSet)

        op-hook fmodSymbol
                (fmod_is_sorts_.____endfm :
                        Qid ImportList SortSet SubsortDeclSet OpDeclSet 
                        MembAxSet EquationSet ~> FModule)
        op-hook fthSymbol
                (fth_is_sorts_.____endfth :
                        Qid ImportList SortSet SubsortDeclSet OpDeclSet 
                        MembAxSet EquationSet ~> FModule)
        op-hook modSymbol
                (mod_is_sorts_._____endm :
                        Qid ImportList SortSet SubsortDeclSet OpDeclSet 
                        MembAxSet EquationSet RuleSet ~> Module)
        op-hook thSymbol
                (th_is_sorts_._____endth :
                        Qid ImportList SortSet SubsortDeclSet OpDeclSet 
                        MembAxSet EquationSet RuleSet ~> Module)

        op-hook sortMappingSymbol	(sort_to_. : Sort Sort ~> SortMapping [ctor] .)
	op-hook emptySortMappingSetSymbol	(none : ~> SortMappingSet)
        op-hook sortMappingSetSymbol
                (__ : SortMappingSet SortMappingSet ~> SortMappingSet)

        op-hook opMappingSymbol		(op_to_. : Qid Qid ~> OpMapping)
        op-hook opSpecificMappingSymbol	(op_:_->_to_. : Qid TypeList Type Qid ~> OpMapping)
        op-hook opTermMappingSymbol	(op_to`term_. : Term Term ~> OpMapping)

	op-hook emptyOpMappingSetSymbol	(none : ~> OpMappingSet)
        op-hook opMappingSetSymbol
                (__ : OpMappingSet OpMappingSet ~> OpMappingSet)

        op-hook viewSymbol
                (view_from_to_is__endv : Header ModuleExpression ModuleExpression
                 SortMappingSet OpMappingSet ~> View)

        op-hook anyTypeSymbol		(anyType : ~> Type?)

	op-hook unificandPairSymbol	(_=?_ : Term Term ~> UnificandPair)
        op-hook unificationConjunctionSymbol
                (_/\_ : UnificationProblem UnificationProblem ~> UnificationProblem)

        op-hook resultPairSymbol	({_,_} : Term Type ~> ResultPair)
        op-hook resultTripleSymbol
                ({_,_,_} : Term Type Substitution ~> ResultTriple)
        op-hook result4TupleSymbol
                ({_,_,_,_} : Term Type Substitution Context ~> Result4Tuple)
        op-hook matchPairSymbol		({_,_} : Substitution Context ~> MatchPair)
        op-hook unificationPairSymbol	({_,_} : Substitution Nat ~> UnificationPair)
        op-hook unificationTripleSymbol	({_,_,_} : Substitution Substitution Nat ~> UnificationTriple)
        op-hook variantSymbol		({_,_,_,_,_} : Term Substitution Nat Parent Bool ~> Variant)
        op-hook smtResultSymbol		({_,_,_,_} : Term Substitution Term Nat ~> SmtResult)

        op-hook traceStepSymbol		({_,_,_} : Term Type Rule ~> TraceStep)
        op-hook nilTraceSymbol		(nil : ~> Trace)
        op-hook traceSymbol		(__ : Trace Trace ~> Trace)

        op-hook noParseSymbol		(noParse : Nat ~> ResultPair?)
        op-hook ambiguitySymbol		(ambiguity : ResultPair ResultPair ~> ResultPair?)
        op-hook failure2Symbol		(failure : ~> ResultPair?)
        op-hook failure3Symbol		(failure : ~> ResultTriple?)
        op-hook failure4Symbol		(failure : ~> Result4Tuple?)
        op-hook noUnifierPairSymbol	(noUnifier : ~> UnificationPair?)
        op-hook noUnifierTripleSymbol	(noUnifier : ~> UnificationTriple?)
        op-hook noUnifierIncompletePairSymbol	(noUnifierIncomplete : ~> UnificationPair?)
        op-hook noUnifierIncompleteTripleSymbol	(noUnifierIncomplete : ~> UnificationTriple?)
        op-hook noVariantSymbol		(noVariant : ~> Variant?)
        op-hook noVariantIncompleteSymbol	(noVariantIncomplete : ~> Variant?)
        op-hook noMatchSubstSymbol	(noMatch : ~> Substitution?)
        op-hook noMatchPairSymbol	(noMatch : ~> MatchPair?)
        op-hook failureTraceSymbol	(failure : ~> Trace?)
        op-hook smtFailureSymbol	(failure : ~> SmtResult?)

        op-hook mixfixSymbol		(mixfix : ~> PrintOption)
        op-hook withParensSymbol	(with-parens : ~> PrintOption)
        op-hook flatSymbol		(flat : ~> PrintOption)
        op-hook formatPrintOptionSymbol	(format : ~> PrintOption)
        op-hook numberSymbol		(number : ~> PrintOption)
        op-hook ratSymbol		(rat : ~> PrintOption)
        op-hook emptyPrintOptionSetSymbol	(none : ~> PrintOptionSet)
        op-hook printOptionSetSymbol	(__ : PrintOptionSet PrintOptionSet ~> PrintOptionSet)

        term-hook trueTerm		(true)
        term-hook falseTerm		(false))] .

  op metaNormalize : Module Term ~> ResultPair
        [special (
           id-hook MetaLevelOpSymbol	(metaNormalize)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaRewrite : Module Term Bound ~> ResultPair
        [special (
           id-hook MetaLevelOpSymbol	(metaRewrite)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaFrewrite : Module Term Bound Nat ~> ResultPair
        [special (
           id-hook MetaLevelOpSymbol	(metaFrewrite)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaApply : Module Term Qid Substitution Nat ~> ResultTriple?
        [special (
           id-hook MetaLevelOpSymbol	(metaApply)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaXapply : Module Term Qid Substitution Nat Bound Nat ~> Result4Tuple?
        [special (
           id-hook MetaLevelOpSymbol	(metaXapply)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaMatch : Module Term Term Condition Nat ~> Substitution?
        [special (
           id-hook MetaLevelOpSymbol	(metaMatch)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaXmatch : Module Term Term Condition Nat Bound Nat ~> MatchPair?
        [special (
           id-hook MetaLevelOpSymbol	(metaXmatch)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaUnify : Module UnificationProblem Nat Nat ~> UnificationPair?
        [special (
           id-hook MetaLevelOpSymbol	(metaUnify)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaDisjointUnify : Module UnificationProblem Nat Nat ~> UnificationTriple?
        [special (
           id-hook MetaLevelOpSymbol	(metaDisjointUnify)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaSearch : Module Term Term Condition Qid Bound Nat ~> ResultTriple?
        [special (
           id-hook MetaLevelOpSymbol	(metaSearch)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaSearchPath : Module Term Term Condition Qid Bound Nat ~> Trace?
        [special (
           id-hook MetaLevelOpSymbol	(metaSearchPath)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaNarrow : Module Term Term Qid Bound Nat ~> ResultTriple?
        [special (
           id-hook MetaLevelOpSymbol	(metaNarrow)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaNarrow : Module Term Qid Bound Bool Nat ~> ResultPair?
        [special (
           id-hook MetaLevelOpSymbol	(metaNarrow2)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaGetVariant : Module Term TermList Nat Nat ~> Variant?
        [special (
           id-hook MetaLevelOpSymbol	(metaGetVariant)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaGetIrredundantVariant : Module Term TermList Nat Nat ~> Variant?
        [special (
           id-hook MetaLevelOpSymbol	(metaGetIrredundantVariant)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaVariantUnify : Module UnificationProblem TermList Nat Nat ~> UnificationPair?
        [special (
           id-hook MetaLevelOpSymbol	(metaVariantUnify)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaVariantDisjointUnify : Module UnificationProblem TermList Nat Nat ~> UnificationTriple?
        [special (
           id-hook MetaLevelOpSymbol	(metaVariantDisjointUnify)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op sortLeq : Module Type Type ~> Bool
        [special (
           id-hook MetaLevelOpSymbol	(metaSortLeq)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op sameKind : Module Type Type ~> Bool
        [special (
           id-hook MetaLevelOpSymbol	(metaSameKind)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op lesserSorts : Module Type ~> SortSet
        [special (
           id-hook MetaLevelOpSymbol	(metaLesserSorts)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op glbSorts : Module Type Type ~> TypeSet
        [special (
           id-hook MetaLevelOpSymbol	(metaGlbSorts)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op leastSort : Module Term ~> Type
        [special (
           id-hook MetaLevelOpSymbol	(metaLeastSort)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op completeName : Module Type ~> Type
        [special (
           id-hook MetaLevelOpSymbol	(metaCompleteName)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaParse : Module QidList Type? ~> ResultPair?
        [special (
           id-hook MetaLevelOpSymbol	(metaParse)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaPrettyPrint : Module Term PrintOptionSet ~> QidList
        [special (
           id-hook MetaLevelOpSymbol	(metaPrettyPrint)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaCheck : Module Term ~> Bool 
        [special (
           id-hook MetaLevelOpSymbol	(metaCheck)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op metaSmtSearch : Module Term Term Condition Qid Nat Bound Nat ~> SmtResult?
        [special (
           id-hook MetaLevelOpSymbol	(metaSmtSearch)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op wellFormed : Module -> Bool
        [special (
           id-hook MetaLevelOpSymbol	(metaWellFormedModule)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op wellFormed : Module Term ~> Bool
        [special (
           id-hook MetaLevelOpSymbol	(metaWellFormedTerm)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op wellFormed : Module Substitution ~> Bool
        [special (
           id-hook MetaLevelOpSymbol	(metaWellFormedSubstitution)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op getKind : Module Type ~> Kind
        [special (
           id-hook MetaLevelOpSymbol	(metaGetKind)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op getKinds : Module ~> KindSet
        [special (
           id-hook MetaLevelOpSymbol	(metaGetKinds)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op maximalSorts : Module Kind ~> SortSet
        [special (
           id-hook MetaLevelOpSymbol	(metaMaximalSorts)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op minimalSorts : Module Kind ~> SortSet
        [special (
           id-hook MetaLevelOpSymbol	(metaMinimalSorts)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op maximalAritySet : Module Qid TypeList Sort ~> TypeListSet
        [special (
           id-hook MetaLevelOpSymbol	(metaMaximalAritySet)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upModule : Qid Bool ~> Module
        [special (
           id-hook MetaLevelOpSymbol	(metaUpModule)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upImports : Qid ~> ImportList
        [special (
           id-hook MetaLevelOpSymbol	(metaUpImports)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upSorts : Qid Bool ~> SortSet
        [special (
           id-hook MetaLevelOpSymbol	(metaUpSorts)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upSubsortDecls : Qid Bool ~> SubsortDeclSet
        [special (
           id-hook MetaLevelOpSymbol	(metaUpSubsortDecls)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upOpDecls : Qid Bool ~> OpDeclSet
        [special (
           id-hook MetaLevelOpSymbol	(metaUpOpDecls)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upMbs : Qid Bool ~> MembAxSet
        [special (
           id-hook MetaLevelOpSymbol	(metaUpMbs)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upEqs : Qid Bool ~> EquationSet
        [special (
           id-hook MetaLevelOpSymbol	(metaUpEqs)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upRls : Qid Bool ~> RuleSet
        [special (
           id-hook MetaLevelOpSymbol	(metaUpRls)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upView : Qid ~> View
        [special (
           id-hook MetaLevelOpSymbol	(metaUpView)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op upTerm : Universal -> Term
        [poly (1)
         special (
           id-hook MetaLevelOpSymbol	(metaUpTerm)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

  op downTerm : Term Universal -> Universal
        [poly (2 0)
         special (
           id-hook MetaLevelOpSymbol	(metaDownTerm)
           op-hook shareWith		(metaReduce : Module Term ~> ResultPair))] .

*** backward compatibility
  op metaPrettyPrint : Module Term ~> QidList .
  eq metaPrettyPrint(M:Module, T:Term) = metaPrettyPrint(M:Module, T:Term, mixfix flat format number rat) .
endfm

***
***	System modules.
***

mod COUNTER is
  protecting NAT .
  op counter : -> [Nat]
        [special (id-hook CounterSymbol
                  op-hook succSymbol (s_ : Nat ~> NzNat))] .
endm

mod LOOP-MODE is
  protecting QID-LIST .
  sorts State System .
  op [_,_,_] : QidList State QidList -> System 
        [ctor special (
           id-hook LoopSymbol
           op-hook qidSymbol		(<Qids> : ~> Qid)
           op-hook nilQidListSymbol	(nil : ~> QidList)
           op-hook qidListSymbol	(__ : QidList QidList ~> QidList))] .
endm

mod CONFIGURATION is
  sorts Attribute AttributeSet .
  subsort Attribute < AttributeSet .
  op none : -> AttributeSet  [ctor] .
  op _,_ : AttributeSet AttributeSet -> AttributeSet [ctor assoc comm id: none] .

  sorts Oid Cid Object Msg Portal Configuration .
  subsort Object Msg Portal < Configuration .
  op <_:_|_> : Oid Cid AttributeSet -> Object [ctor object] .
  op none : -> Configuration [ctor] .
  op __ : Configuration Configuration -> Configuration [ctor config assoc comm id: none] .
  op <> : -> Portal [ctor] .
endm

set include BOOL on .
set omod include CONFIGURATION on .

select CONVERSION .


==> anc/maude/smt.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 1997-2014 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	SMT bindings.
***	Version alpha 104.
***

set include BOOL off .
set include BOOLEAN off .

fmod BOOLEAN is
  sort Boolean .
  op true : -> Boolean [special (id-hook SMT_Symbol (true))] .
  op false : -> Boolean [special (id-hook SMT_Symbol (false))] .

  op not_ : Boolean -> Boolean [prec 53 special (id-hook SMT_Symbol (not))] .
  op _and_ : Boolean Boolean -> Boolean [gather (E e) prec 55 special (id-hook SMT_Symbol (and))] .
  op _xor_ : Boolean Boolean -> Boolean [gather (E e) prec 57 special (id-hook SMT_Symbol (xor))] .
  op _or_ : Boolean Boolean -> Boolean [gather (E e) prec 59 special (id-hook SMT_Symbol (or))] .
  op _implies_ : Boolean Boolean -> Boolean [gather (e E) prec 61 special (id-hook SMT_Symbol (implies))] .

  op _===_ : Boolean Boolean -> Boolean [gather (e E) prec 51 special (id-hook SMT_Symbol (===))] .
  op _=/==_ : Boolean Boolean -> Boolean [gather (e E) prec 51 special (id-hook SMT_Symbol (=/==))] .
  op _?_:_ : Boolean Boolean Boolean -> Boolean [gather (e e e) prec 71 special (id-hook SMT_Symbol (ite))] .
endfm

fmod INTEGER is
  protecting BOOLEAN .
  sort Integer .
  op <Integers> : -> Integer [special (id-hook SMT_NumberSymbol (integers))] .

  op -_ : Integer -> Integer [special (id-hook SMT_Symbol (-))] .
  op _+_ : Integer Integer -> Integer [gather (E e) prec 33 special (id-hook SMT_Symbol (+))] .
  op _*_ : Integer Integer -> Integer [gather (E e) prec 31 special (id-hook SMT_Symbol (*))] .
  op _-_ : Integer Integer -> Integer [gather (E e) prec 33 special (id-hook SMT_Symbol (-))] .
  op _div_ : Integer Integer -> Integer [gather (E e) prec 31 special (id-hook SMT_Symbol (div))] .
  op _mod_ : Integer Integer -> Integer [gather (E e) prec 31 special (id-hook SMT_Symbol (mod))] .

  op _<_ : Integer Integer -> Boolean [prec 37 special (id-hook SMT_Symbol (<))] .
  op _<=_ : Integer Integer -> Boolean [prec 37 special (id-hook SMT_Symbol (<=))] .
  op _>_ : Integer Integer -> Boolean [prec 37 special (id-hook SMT_Symbol (>))] .
  op _>=_ : Integer Integer -> Boolean [prec 37 special (id-hook SMT_Symbol (>=))] .

  op _===_ : Integer Integer -> Boolean [gather (e E) prec 51 special (id-hook SMT_Symbol (===))] .
  op _=/==_ : Integer Integer -> Boolean [gather (e E) prec 51 special (id-hook SMT_Symbol (=/==))] .
  op _?_:_ : Boolean Integer Integer -> Integer [gather (e e e) prec 71 special (id-hook SMT_Symbol (ite))] .

  *** seems to break CVC4
  op _divisible_ : Integer Integer -> Boolean [prec 51 special (id-hook SMT_Symbol (divisible))] .
endfm

fmod REAL is
  protecting BOOLEAN .
  sort Real .
  op <Reals> : -> Real [special (id-hook SMT_NumberSymbol (reals))] .
 
  op -_ : Real -> Real [special (id-hook SMT_Symbol (-))] .
  op _+_ : Real Real -> Real [gather (E e) prec 33 special (id-hook SMT_Symbol (+))] .
  op _*_ : Real Real -> Real [gather (E e) prec 31 special (id-hook SMT_Symbol (*))] .
  op _-_ : Real Real -> Real [gather (E e) prec 33 special (id-hook SMT_Symbol (-))] .
  op _/_ : Real Real -> Real [gather (E e) prec 31 special (id-hook SMT_Symbol (/))] .

  op _<_ : Real Real -> Boolean [prec 37 special (id-hook SMT_Symbol (<))] .
  op _<=_ : Real Real -> Boolean [prec 37 special (id-hook SMT_Symbol (<=))] .
  op _>_ : Real Real -> Boolean [prec 37 special (id-hook SMT_Symbol (>))] .
  op _>=_ : Real Real -> Boolean [prec 37 special (id-hook SMT_Symbol (>=))] .

  op _===_ : Real Real -> Boolean [gather (e E) prec 51 special (id-hook SMT_Symbol (===))] .
  op _=/==_ : Real Real -> Boolean [gather (e E) prec 51 special (id-hook SMT_Symbol (=/==))] .
  op _?_:_ : Boolean Real Real -> Real [gather (e e e) prec 71 special (id-hook SMT_Symbol (ite))] .
endfm

fmod REAL-INTEGER is
  protecting INTEGER .
  protecting REAL .

  op toReal : Integer -> Real [special (id-hook SMT_Symbol (toReal))] .
  op toInteger : Real -> Integer [special (id-hook SMT_Symbol (toInteger))] .
  op isInteger : Real -> Boolean [special (id-hook SMT_Symbol (isInteger))] .
endfm

set include BOOLEAN on .


==> anc/maude/socket.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 2004-2006 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	Maude internet socket external objects.
***	Version 2.3.
***

mod SOCKET is
  protecting STRING .
  including CONFIGURATION .

  op socket : Nat -> Oid [ctor] .

  op createClientTcpSocket : Oid Oid String Nat -> Msg [ctor msg format (b o)] .
  op createServerTcpSocket : Oid Oid Nat Nat -> Msg [ctor msg format (b o)] .
  op createdSocket : Oid Oid Oid -> Msg [ctor msg format (m o)] .

  op acceptClient : Oid Oid -> Msg [ctor msg format (b o)] .
  op acceptedClient : Oid Oid String Oid -> Msg [ctor msg format (m o)] .

  op send : Oid Oid String -> Msg [ctor msg format (b o)] .
  op sent : Oid Oid -> Msg [ctor msg format (m o)] .

  op receive : Oid Oid -> Msg [ctor msg format (b o)] .
  op received : Oid Oid String -> Msg [ctor msg format (m o)] .

  op closeSocket : Oid Oid -> Msg [ctor msg format (b o)] .
  op closedSocket : Oid Oid String -> Msg [ctor msg format (m o)] .

  op socketError : Oid Oid String -> Msg [ctor msg format (r o)] .

  op socketManager : -> Oid
        [special (
           id-hook SocketManagerSymbol
	   op-hook succSymbol			(s_ : Nat ~> NzNat)
	   op-hook stringSymbol			(<Strings> : ~> String)
	   op-hook socketOidSymbol		(socket : Nat ~> Oid)
	   op-hook createClientTcpSocketMsg	(createClientTcpSocket : Oid Oid String Nat ~> Msg)
	   op-hook createServerTcpSocketMsg	(createServerTcpSocket : Oid Oid Nat Nat ~> Msg)
	   op-hook createdSocketMsg		(createdSocket : Oid Oid Oid ~> Msg)
	   op-hook acceptClientMsg		(acceptClient : Oid Oid ~> Msg)
	   op-hook acceptedClientMsg		(acceptedClient : Oid Oid String Oid ~> Msg)
	   op-hook sendMsg			(send : Oid Oid String ~> Msg)
	   op-hook sentMsg			(sent : Oid Oid ~> Msg)
	   op-hook receiveMsg			(receive : Oid Oid ~> Msg)
	   op-hook receivedMsg			(received : Oid Oid String ~> Msg)
	   op-hook closeSocketMsg		(closeSocket : Oid Oid ~> Msg)
	   op-hook closedSocketMsg		(closedSocket : Oid Oid String ~> Msg)
	   op-hook socketErrorMsg		(socketError : Oid Oid String ~> Msg))] .
endm


==> anc/maude/term-order.maude <==
***(

    This file is part of the Maude 2 interpreter.

    Copyright 1997-2006 SRI International, Menlo Park, CA 94025, USA.

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307, USA.

)

***
***	Strict total ordering on terms of a given kind.
***	Version 2.3.
***

fmod TERM-ORDER{X :: TRIV} is
  protecting EXT-BOOL .
  protecting CONVERSION .
  protecting META-LEVEL .

  vars E F : [X$Elt] .
  vars Q P : Qid .
  vars A B : NeTermList .
  vars C D : TermList .
  vars T U : Term .

  op lt : [X$Elt] [X$Elt] -> Bool .
  eq lt(E, F) = $lt(upTerm(E), upTerm(F)) .
  
  op $lt : TermList TermList -> Bool .
  eq $lt(Q, P) = string(Q) < string(P) .
  eq $lt(Q[A], P) = $lt(Q, P) .
  eq $lt(Q, P[B]) = $lt(Q, P) or-else Q == P .
  eq $lt(Q[A], P[B]) =
    if Q == P then $lt(A, B)
    else $lt(Q, P)
    fi .
  eq $lt(empty, B) = true .
  eq $lt(C, empty) = false .
  eq $lt((T, C), (U, D)) =
    if T == U then $lt(C, D)
    else $lt(T, U)
    fi .
endfm


==> anc/run.sh <==
docker build -t appendix-e-tamarin .
docker run --rm appendix-e-tamarin

==> anc/solved.spthy <==
theory continuity begin

// Function signature and definition of the equational theory E

builtins: natural-numbers
functions: fst/1, h/1, pair/2, pk/1, sign/2, snd/1, true/0,
           verify/3
equations:
    fst(<x.1, x.2>) = x.1,
    snd(<x.1, x.2>) = x.2,
    verify(sign(x.1, x.2), x.1, pk(x.2)) = true

tactic: flowexists
presort: C
prio: {id}
  isFactName"EnclaveThread" | isFactName"TestSealingInitProcess"
deprio: {id}
  isFactName"SecretKey"


tactic: security
presort: C
prio: {id}
  isFactName"Object"


tactic: prioritize_sign
presort: s
prio: {id}
  isFactName"EnclaveThread" & regex"#t1"
prio: {id}
  isFactName"EnclaveThread" & regex"#t2"
prio: {id}
  regex"#t1"
prio: {id}
  regex"#t2"
prio: {id}
  regex"sign"







restriction AuditorSignOnlyOnce:
  "∀ nonce_for_init block_hash input1 input2 #t1 #t2.
    (((AuditorSignLabel( nonce_for_init, block_hash, input1 ) @ #t1) ∧
      (AuditorSignLabel( nonce_for_init, block_hash, input2 ) @ #t2)) ∧
     (¬(input1 = input2))) ⇒
    (#t1 = #t2)"
  // safety formula

restriction AuditorInitializationSignOnlyOnce:
  "∀ #t1 #t2 nonce_for_init1 nonce_for_enclave_thread1
     nonce_for_init2 nonce_for_enclave_thread2.
    ((AuditorInitSignLabel( nonce_for_init1, nonce_for_enclave_thread1
      ) @ #t1) ∧
     (AuditorInitSignLabel( nonce_for_init2, nonce_for_enclave_thread2
      ) @ #t2)) ⇒
    (#t1 = #t2)"
  // safety formula

restriction RegisterPkOnlyOnce:
  "∀ #t1 #t2.
    ((RegisterPkLabel( ) @ #t1) ∧ (RegisterPkLabel( ) @ #t2)) ⇒
    (#t1 = #t2)"
  // safety formula

rule (modulo E) Register_pk:
   [ Fr( ~ltk ) ]
  --[ RegisterPkLabel( ) ]->
   [
   SecretKeyForInit( 'Auditors', %1, ~ltk ),
   PublicKeyForInit( 'Auditors', %1, pk(~ltk) ), Out( pk(~ltk) )
   ]

  /* has exactly the trivial AC variant */

restriction SetupAttestationInfrastructureOnlyOnce:
  "∀ attestation_sk1 attestation_sk2 #t1 #t2.
    ((SetupAttestationInfrastructureLabel( attestation_sk1 ) @ #t1) ∧
     (SetupAttestationInfrastructureLabel( attestation_sk2 ) @ #t2)) ⇒
    (#t1 = #t2)"
  // safety formula

rule (modulo E) Setup_Attestation_Infrastructure:
   [ Fr( ~attestation_sk ) ]
  --[ SetupAttestationInfrastructureLabel( ~attestation_sk ) ]->
   [
   !AttestationSecretKey( ~attestation_sk ),
   !AttestationPublicKey( pk(~attestation_sk) )
   ]

  /* has exactly the trivial AC variant */

rule (modulo E) EC_Initialization:
   [
   !AttestationSecretKey( ~attestation_sk ), Fr( ~nonce_for_init ),
   Fr( ~nonce_for_enclave_thread ),
   PublicKeyForInit( 'Auditors', %1, p_key )
   ]
  --[ InitializationLabel( ) ]->
   [
   EnclaveThreadForInitialization( ~attestation_sk, ~nonce_for_init,
                                   ~nonce_for_enclave_thread, p_key
   ),
   Out( <~nonce_for_init, ~nonce_for_enclave_thread, 
         sign(<'mrenclave', 'init', ~nonce_for_init, 
               ~nonce_for_enclave_thread>,
              ~attestation_sk)
        >
   )
   ]

  /* has exactly the trivial AC variant */

restriction Restr_OC_AuditorSignForInitialization_1:
  "∀ x #NOW.
    (Restr_OC_AuditorSignForInitialization_1( x ) @ #NOW) ⇒ (x = true)"
  // safety formula

rule (modulo E) OC_AuditorSignForInitialization:
   [
   !AttestationPublicKey( attestation_pk ),
   SecretKeyForInit( 'Auditors', %1, ~ltk ),
   In( <~nonce_for_init, ~nonce_for_enclave_thread, quote> )
   ]
  --[
  AuditorInitSignLabel( ~nonce_for_init, ~nonce_for_enclave_thread ),
  Restr_OC_AuditorSignForInitialization_1( verify(quote,
                                                  <'mrenclave', 'init', ~nonce_for_init, 
                                                   ~nonce_for_enclave_thread>,
                                                  attestation_pk)
  )
  ]->
   [ Out( sign(<~nonce_for_enclave_thread, 'init'>, ~ltk) ) ]

  /*
  rule (modulo AC) OC_AuditorSignForInitialization:
     [
     !AttestationPublicKey( attestation_pk ),
     SecretKeyForInit( 'Auditors', %1, ~ltk ),
     In( <~nonce_for_init, ~nonce_for_enclave_thread, quote> )
     ]
    --[
    AuditorInitSignLabel( ~nonce_for_init, ~nonce_for_enclave_thread ),
    Restr_OC_AuditorSignForInitialization_1( z )
    ]->
     [ Out( sign(<~nonce_for_enclave_thread, 'init'>, ~ltk) ) ]
    variants (modulo AC)
    1. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.13
       ~nonce_for_init
             = ~nonce_for_init.14
       attestation_pk
             = attestation_pk.15
       quote = quote.16
       z     = verify(quote.16,
                      <'mrenclave', 'init', ~nonce_for_init.14, 
                       ~nonce_for_enclave_thread.13>,
                      attestation_pk.15)
    
    2. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.19
       ~nonce_for_init
             = ~nonce_for_init.20
       attestation_pk
             = pk(x.35)
       quote = sign(<'mrenclave', 'init', ~nonce_for_init.20, 
                     ~nonce_for_enclave_thread.19>,
                    x.35)
       z     = true
  */

restriction Restr_Sealing_1:
  "∀ x #NOW. (Restr_Sealing_1( x ) @ #NOW) ⇒ (x = true)"
  // safety formula

rule (modulo E) Sealing:
   [
   EnclaveThreadForInitialization( ~attestation_sk, ~nonce_for_init,
                                   ~nonce_for_enclave_thread, p_key
   ),
   In( signature ), Fr( ~new_ltk )
   ]
  --[
  SealingLabel( ~new_ltk ),
  Restr_Sealing_1( verify(signature,
                          <~nonce_for_enclave_thread, 'init'>, p_key)
  )
  ]->
   [
   Object( ~nonce_for_init, %1, <%1, pk(~new_ltk)>,
           h(<~nonce_for_init, %1, pk(~new_ltk)>),
           sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                 h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                ~attestation_sk),
           pk(~attestation_sk)
   ),
   !SecretKey( 'Auditors', %1, ~new_ltk ),
   Out( <
         sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
               h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
              ~attestation_sk), 
         h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>
   )
   ]

  /*
  rule (modulo AC) Sealing:
     [
     EnclaveThreadForInitialization( ~attestation_sk, ~nonce_for_init,
                                     ~nonce_for_enclave_thread, p_key
     ),
     In( signature ), Fr( ~new_ltk )
     ]
    --[ SealingLabel( ~new_ltk ), Restr_Sealing_1( z ) ]->
     [
     Object( ~nonce_for_init, %1, <%1, pk(~new_ltk)>,
             h(<~nonce_for_init, %1, pk(~new_ltk)>),
             sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                   h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                  ~attestation_sk),
             pk(~attestation_sk)
     ),
     !SecretKey( 'Auditors', %1, ~new_ltk ),
     Out( <
           sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                 h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                ~attestation_sk), 
           h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>
     )
     ]
    variants (modulo AC)
    1. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.15
       p_key = p_key.17
       signature
             = signature.18
       z     = verify(signature.18,
                      <~nonce_for_enclave_thread.15, 'init'>, p_key.17)
    
    2. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.30
       p_key = pk(x.56)
       signature
             = sign(<~nonce_for_enclave_thread.30, 'init'>, x.56)
       z     = true
  */

rule (modulo E) GenerateRollbackedObject:
   [
   In( <~nonce_for_init, %i, block_hash, %j, p_key, 
        quoted_block_hash, input>
   ),
   !AttestationPublicKey( attestation_pk )
   ]
  --[
  AuditorSignLabel( ~nonce_for_init, block_hash, input ),
  GenerateRollbackedObjectLabel( ),
  Restr_GenerateRollbackedObject_1( verify(quoted_block_hash,
                                           <'mrenclave', 'block_hash', ~nonce_for_init, block_hash, 
                                            p_key>,
                                           attestation_pk)
  )
  ]->
   [
   Object( ~nonce_for_init, %i, <%j, p_key>, block_hash,
           quoted_block_hash, attestation_pk
   )
   ]

  /*
  rule (modulo AC) GenerateRollbackedObject:
     [
     In( <~nonce_for_init, %i, block_hash, %j, p_key, 
          quoted_block_hash, input>
     ),
     !AttestationPublicKey( attestation_pk )
     ]
    --[
    AuditorSignLabel( ~nonce_for_init, block_hash, input ),
    GenerateRollbackedObjectLabel( ),
    Restr_GenerateRollbackedObject_1( z )
    ]->
     [
     Object( ~nonce_for_init, %i, <%j, p_key>, block_hash,
             quoted_block_hash, attestation_pk
     )
     ]
    variants (modulo AC)
    1. ~nonce_for_init
             = ~nonce_for_init.10
       attestation_pk
             = attestation_pk.10
       block_hash
             = block_hash.10
       p_key = p_key.10
       quoted_block_hash
             = quoted_block_hash.10
       z     = verify(quoted_block_hash.10,
                      <'mrenclave', 'block_hash', ~nonce_for_init.10, block_hash.10, 
                       p_key.10>,
                      attestation_pk.10)
    
    2. ~nonce_for_init
             = ~x.10
       attestation_pk
             = pk(x.11)
       block_hash
             = x.12
       p_key = x.14
       quoted_block_hash
             = sign(<'mrenclave', 'block_hash', ~x.10, x.12, x.14>, x.11)
       z     = true
  */

rule (modulo E) MakeInput:
   [ Fr( input ) ] --[ MakeInputLabel( ) ]-> [ Out( input ) ]

  /* has exactly the trivial AC variant */

restriction Restr_EC_InitProcess_1:
  "∀ x #NOW. (Restr_EC_InitProcess_1( x ) @ #NOW) ⇒ (x = true)"
  // safety formula

rule (modulo E) EC_InitProcess:
   [
   Fr( ~nonce_for_enclave_thread ),
   !AttestationSecretKey( ~attestation_sk ),
   Object( ~nonce_for_init, %i, <%j, p_key>, block_hash,
           quoted_block_hash, attestation_pk
   ),
   In( input )
   ]
  --[
  Restr_EC_InitProcess_1( verify(quoted_block_hash,
                                 <'mrenclave', 'block_hash', ~nonce_for_init, block_hash, p_key>,
                                 attestation_pk)
  )
  ]->
   [
   EnclaveThread( ~attestation_sk, attestation_pk, ~nonce_for_init,
                  ~nonce_for_enclave_thread, %i, %j, block_hash, input, p_key
   ),
   Out( <
         sign(<'mrenclave', 'init_process', ~nonce_for_init, 
               ~nonce_for_enclave_thread, block_hash, input>,
              ~attestation_sk), 
         ~nonce_for_enclave_thread, block_hash, input>
   )
   ]

  /*
  rule (modulo AC) EC_InitProcess:
     [
     Fr( ~nonce_for_enclave_thread ),
     !AttestationSecretKey( ~attestation_sk ),
     Object( ~nonce_for_init, %i, <%j, p_key>, block_hash,
             quoted_block_hash, attestation_pk
     ),
     In( input )
     ]
    --[ Restr_EC_InitProcess_1( z ) ]->
     [
     EnclaveThread( ~attestation_sk, attestation_pk, ~nonce_for_init,
                    ~nonce_for_enclave_thread, %i, %j, block_hash, input, p_key
     ),
     Out( <
           sign(<'mrenclave', 'init_process', ~nonce_for_init, 
                 ~nonce_for_enclave_thread, block_hash, input>,
                ~attestation_sk), 
           ~nonce_for_enclave_thread, block_hash, input>
     )
     ]
    variants (modulo AC)
    1. ~nonce_for_init
             = ~nonce_for_init.20
       attestation_pk
             = attestation_pk.21
       block_hash
             = block_hash.22
       p_key = p_key.24
       quoted_block_hash
             = quoted_block_hash.25
       z     = verify(quoted_block_hash.25,
                      <'mrenclave', 'block_hash', ~nonce_for_init.20, block_hash.22, 
                       p_key.24>,
                      attestation_pk.21)
    
    2. ~nonce_for_init
             = ~nonce_for_init.27
       attestation_pk
             = pk(x.50)
       block_hash
             = block_hash.29
       p_key = p_key.31
       quoted_block_hash
             = sign(<'mrenclave', 'block_hash', ~nonce_for_init.27, 
                     block_hash.29, p_key.31>,
                    x.50)
       z     = true
  */

restriction Restr_OC_AuditorSign_1:
  "∀ x #NOW. (Restr_OC_AuditorSign_1( x ) @ #NOW) ⇒ (x = true)"
  // safety formula

rule (modulo E) OC_AuditorSign:
   [
   In( <%i, %j, quote, ~nonce_for_init, ~nonce_for_enclave_thread, 
        block_hash, input>
   ),
   !AttestationPublicKey( attestation_pk ),
   !SecretKey( 'Auditors', %j, ~ltk )
   ]
  --[
  AuditorSignLabel( ~nonce_for_init, block_hash, input ),
  Restr_OC_AuditorSign_1( verify(quote,
                                 <'mrenclave', 'init_process', ~nonce_for_init, 
                                  ~nonce_for_enclave_thread, block_hash, input>,
                                 attestation_pk)
  )
  ]->
   [ Out( sign(<~nonce_for_enclave_thread, quote>, ~ltk) ) ]

  /*
  rule (modulo AC) OC_AuditorSign:
     [
     In( <%i, %j, quote, ~nonce_for_init, ~nonce_for_enclave_thread, 
          block_hash, input>
     ),
     !AttestationPublicKey( attestation_pk ),
     !SecretKey( 'Auditors', %j, ~ltk )
     ]
    --[
    AuditorSignLabel( ~nonce_for_init, block_hash, input ),
    Restr_OC_AuditorSign_1( z )
    ]->
     [ Out( sign(<~nonce_for_enclave_thread, quote>, ~ltk) ) ]
    variants (modulo AC)
    1. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.13
       ~nonce_for_init
             = ~nonce_for_init.14
       attestation_pk
             = attestation_pk.15
       block_hash
             = block_hash.16
       input = input.17
       quote = quote.18
       z     = verify(quote.18,
                      <'mrenclave', 'init_process', ~nonce_for_init.14, 
                       ~nonce_for_enclave_thread.13, block_hash.16, input.17>,
                      attestation_pk.15)
    
    2. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.17
       ~nonce_for_init
             = ~nonce_for_init.18
       attestation_pk
             = pk(x.29)
       block_hash
             = block_hash.20
       input = input.21
       quote = sign(<'mrenclave', 'init_process', ~nonce_for_init.18, 
                     ~nonce_for_enclave_thread.17, block_hash.20, input.21>,
                    x.29)
       z     = true
  */

restriction Restr_Update_1:
  "∀ x #NOW. (Restr_Update_1( x ) @ #NOW) ⇒ (x = true)"
  // safety formula

rule (modulo E) Update:
   [
   EnclaveThread( ~attestation_sk, attestation_pk, ~nonce_for_init,
                  ~nonce_for_enclave_thread, %i, %j, block_hash, input, p_key
   ),
   In( <signature, quote> ), Fr( ~new_ltk )
   ]
  --[
  UpdateLabel( ~nonce_for_init, %i, %j, block_hash, input ),
  AuditorKey( ~new_ltk ),
  Restr_Update_1( verify(signature,
                         <~nonce_for_enclave_thread, quote>, p_key)
  )
  ]->
   [
   Object( ~nonce_for_init, (%i%+%1), <(%j%+%1), pk(~new_ltk)>,
           h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>),
           sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                 h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~new_ltk)>,
                ~attestation_sk),
           attestation_pk
   ),
   !SecretKey( 'Auditors', (%j%+%1), ~new_ltk ),
   Out( <
         sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
               h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~new_ltk)>,
              ~attestation_sk), 
         h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~new_ltk)>
   )
   ]

  // loop breaker: [0]
  /*
  rule (modulo AC) Update:
     [
     EnclaveThread( ~attestation_sk, attestation_pk, ~nonce_for_init,
                    ~nonce_for_enclave_thread, %i, %j, block_hash, input, p_key
     ),
     In( <signature, quote> ), Fr( ~new_ltk )
     ]
    --[
    UpdateLabel( ~nonce_for_init, %i, %j, block_hash, input ),
    AuditorKey( ~new_ltk ), Restr_Update_1( z )
    ]->
     [
     Object( ~nonce_for_init, (%i%+%1), <(%j%+%1), pk(~new_ltk)>,
             h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>),
             sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                   h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~new_ltk)>,
                  ~attestation_sk),
             attestation_pk
     ),
     !SecretKey( 'Auditors', (%j%+%1), ~new_ltk ),
     Out( <
           sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                 h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~new_ltk)>,
                ~attestation_sk), 
           h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~new_ltk)>
     )
     ]
    variants (modulo AC)
    1. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.25
       p_key = p_key.30
       quote = quote.31
       signature
             = signature.32
       z     = verify(signature.32,
                      <~nonce_for_enclave_thread.25, quote.31>, p_key.30)
    
    2. ~nonce_for_enclave_thread
             = ~nonce_for_enclave_thread.51
       p_key = pk(x.98)
       quote = quote.57
       signature
             = sign(<~nonce_for_enclave_thread.51, quote.57>, x.98)
       z     = true
    // loop breaker: [0]
  */

lemma AttestationSecretKey_is_Secret [reuse]:
  all-traces
  "∀ attestation_sk #i.
    (SetupAttestationInfrastructureLabel( attestation_sk ) @ #i) ⇒
    (¬(∃ #j. !KU( attestation_sk ) @ #j))"
/*
guarded formula characterizing all counter-examples:
"∃ attestation_sk #i.
  (SetupAttestationInfrastructureLabel( attestation_sk ) @ #i)
 ∧
  ∃ #j. (!KU( attestation_sk ) @ #j)"
*/
simplify
by solve( !KU( ~attestation_sk ) @ #j )

lemma InitAuditorSecretKey_is_Secret [reuse]:
  all-traces
  "∀ ltk #i. (SealingLabel( ltk ) @ #i) ⇒ (¬(∃ #j. !KU( ltk ) @ #j))"
/*
guarded formula characterizing all counter-examples:
"∃ ltk #i. (SealingLabel( ltk ) @ #i) ∧ ∃ #j. (!KU( ltk ) @ #j)"
*/
simplify
solve( EnclaveThreadForInitialization( ~attestation_sk,
                                       ~nonce_for_init, ~nonce_for_enclave_thread, pk(x)
       ) ▶₀ #i )
  case EC_Initialization
  by solve( !KU( ~new_ltk ) @ #j )
qed

lemma AuditorSecretKey_is_Secret [reuse, use_induction]:
  all-traces
  "∀ ltk #i. (AuditorKey( ltk ) @ #i) ⇒ (¬(∃ #j. !KU( ltk ) @ #j))"
/*
guarded formula characterizing all counter-examples:
"∃ ltk #i. (AuditorKey( ltk ) @ #i) ∧ ∃ #j. (!KU( ltk ) @ #j)"
*/
induction
  case empty_trace
  by contradiction
next
  case non_empty_trace
  simplify
  solve( (last(#i))  ∥ (∀ #j. (!KU( ~new_ltk ) @ #j) ⇒ last(#j)) )
    case case_1
    by solve( !KU( ~new_ltk ) @ #j.1 )
  next
    case case_2
    by solve( !KU( ~new_ltk ) @ #j.1 )
  qed
qed

lemma SealingExists:
  exists-trace "∃ ltk #t1. SealingLabel( ltk ) @ #t1"
/*
guarded formula characterizing all satisfying traces:
"∃ ltk #t1. (SealingLabel( ltk ) @ #t1)"
*/
simplify
solve( EnclaveThreadForInitialization( ~attestation_sk,
                                       ~nonce_for_init, ~nonce_for_enclave_thread, pk(x)
       ) ▶₀ #t1 )
  case EC_Initialization
  solve( !KU( sign(<~nonce_for_enclave_thread, 'init'>, ~ltk)
         ) @ #vk )
    case OC_AuditorSignForInitialization
    solve( !KU( ~nonce_for_init.1 ) @ #vk.2 )
      case EC_InitProcess_case_1
      by sorry
    next
      case EC_InitProcess_case_2
      by sorry
    next
      case EC_InitProcess_case_3
      by sorry
    next
      case EC_Initialization_case_1
      solve( !KU( ~nonce_for_enclave_thread ) @ #vk.4 )
        case EC_Initialization
        solve( !KU( sign(<'mrenclave', 'init', ~nonce_for_init, 
                          ~nonce_for_enclave_thread>,
                         ~attestation_sk)
               ) @ #vk.5 )
          case EC_Initialization
          SOLVED // trace found
        next
          case c_sign
          by sorry
        qed
      qed
    next
      case EC_Initialization_case_2
      by sorry
    next
      case MakeInput
      by sorry
    next
      case fresh
      by sorry
    qed
  next
    case c_sign
    by sorry
  qed
qed

lemma FlowExists [heuristic={flowexists}]:
  exists-trace
  "∃ nonce_for_init block_hash1 block_hash2 block_hash3 input1 input2
     input3 #t1 #t2 #t3.
    ((((UpdateLabel( nonce_for_init, %1, %1, block_hash1, input1
        ) @ #t1) ∧
       (UpdateLabel( nonce_for_init, (%1%+%1), (%1%+%1), block_hash2,
                     input2
        ) @ #t2)) ∧
      (UpdateLabel( nonce_for_init, (%1%+%1%+%1), (%1%+%1%+%1),
                    block_hash3, input3
       ) @ #t3)) ∧
     (#t1 < #t2)) ∧
    (#t2 < #t3)"
/*
guarded formula characterizing all satisfying traces:
"∃ nonce_for_init block_hash1 block_hash2 block_hash3 input1 input2
   input3 #t1 #t2 #t3.
  (UpdateLabel( nonce_for_init, %1, %1, block_hash1, input1
   ) @ #t1) ∧
  (UpdateLabel( nonce_for_init, (%1%+%1), (%1%+%1), block_hash2,
                input2
   ) @ #t2) ∧
  (UpdateLabel( nonce_for_init, (%1%+%1%+%1), (%1%+%1%+%1),
                block_hash3, input3
   ) @ #t3)
 ∧
  (#t1 < #t2) ∧ (#t2 < #t3)"
*/
induction
  case empty_trace
  by contradiction
next
  case non_empty_trace
  simplify
  solve( EnclaveThread( ~attestation_sk, attestation_pk,
                        ~nonce_for_init, ~nonce_for_enclave_thread, %1, %1, block_hash1,
                        input1, pk(x)
         ) ▶₀ #t1 )
    case EC_InitProcess_case_1
    solve( EnclaveThread( ~attestation_sk.1, attestation_pk,
                          ~nonce_for_init, ~nonce_for_enclave_thread.1, (%1%+%1), (%1%+%1),
                          block_hash2, input2, pk(x)
           ) ▶₀ #t2 )
      case EC_InitProcess_case_1
      solve( EnclaveThread( ~attestation_sk.1, attestation_pk,
                            ~nonce_for_init, ~nonce_for_enclave_thread.2, (%1%+%1%+%1),
                            (%1%+%1%+%1), block_hash3, input3, pk(x.1)
             ) ▶₀ #t3 )
        case EC_InitProcess_case_1
        by sorry
      next
        case EC_InitProcess_case_2
        solve( EnclaveThread( ~attestation_sk.1, pk(~attestation_sk.1),
                              ~nonce_for_init, ~nonce_for_enclave_thread.4, (%1%+%1), (%1%+%1),
                              block_hash, input.1, pk(x.1)
               ) ▶₀ #vr.8 )
          case EC_InitProcess_case_1
          by sorry
        next
          case EC_InitProcess_case_2
          solve( EnclaveThread( ~attestation_sk, pk(~attestation_sk),
                                ~nonce_for_init, ~nonce_for_enclave_thread.5, %1, %1, block_hash,
                                input.2, pk(x.1)
                 ) ▶₀ #vr.10 )
            case EC_InitProcess_case_1
            solve( !KU( sign(<~nonce_for_enclave_thread, quote>, ~new_ltk)
                   ) @ #vk.1 )
              case OC_AuditorSign
              solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                     ) @ #vk.5 )
                case OC_AuditorSignForInitialization
                by sorry
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, ~new_ltk.3)
                       ) @ #vk.10 )
                  case OC_AuditorSign
                  solve( !KU( sign(<~nonce_for_enclave_thread.3, 'init'>, ~ltk)
                         ) @ #vk.16 )
                    case OC_AuditorSignForInitialization
                    solve( !KU( ~nonce_for_init ) @ #vk.21 )
                      case EC_Initialization
                      solve( !KU( pk(~new_ltk) ) @ #vk.29 )
                        case Sealing
                        solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                          block_hash2, pk(~new_ltk)>,
                                         ~attestation_sk)
                               ) @ #vk.31 )
                          case Sealing
                          solve( !KU( sign(<~nonce_for_enclave_thread.4, quote>, ~new_ltk.1)
                                 ) @ #vk.35 )
                            case OC_AuditorSign
                            solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                              ~nonce_for_enclave_thread, block_hash, input>,
                                             ~attestation_sk)
                                   ) @ #vk.15 )
                              case EC_InitProcess
                              solve( !KU( ~nonce_for_enclave_thread ) @ #vk.45 )
                                case EC_InitProcess
                                solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                                  ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                                 ~attestation_sk)
                                       ) @ #vk.24 )
                                  case EC_InitProcess
                                  solve( !KU( ~nonce_for_enclave_thread.1 ) @ #vk.48 )
                                    case EC_InitProcess
                                    solve( !KU( sign(<'mrenclave', 'init_process', 
                                                      ~nonce_for_init.1, 
                                                      ~nonce_for_enclave_thread.2, block_hash, 
                                                      input.1>,
                                                     ~attestation_sk)
                                           ) @ #vk.31 )
                                      case EC_InitProcess
                                      solve( !KU( ~nonce_for_enclave_thread.2 ) @ #vk.54 )
                                        case EC_InitProcess
                                        solve( !KU( ~nonce_for_init.2 ) @ #vk.57 )
                                          case EC_InitProcess_case_1
                                          by sorry
                                        next
                                          case EC_InitProcess_case_2
                                          by sorry
                                        next
                                          case EC_InitProcess_case_3
                                          by sorry
                                        next
                                          case EC_Initialization_case_1
                                          solve( !KU( ~nonce_for_enclave_thread.3 ) @ #vk.58 )
                                            case EC_Initialization
                                            solve( !KU( sign(<'mrenclave', 'init', ~nonce_for_init, 
                                                              ~nonce_for_enclave_thread.3>,
                                                             ~attestation_sk)
                                                   ) @ #vk.59 )
                                              case EC_Initialization
                                              solve( !KU( h(<~nonce_for_init, %1, pk(~new_ltk)>)
                                                     ) @ #vk.48 )
                                                case EC_InitProcess
                                                solve( !KU( sign(<'mrenclave', 'init_process', 
                                                                  ~nonce_for_init.1, 
                                                                  ~nonce_for_enclave_thread.4, 
                                                                  block_hash, input.1>,
                                                                 ~attestation_sk)
                                                       ) @ #vk.51 )
                                                  case EC_InitProcess
                                                  solve( !KU( ~nonce_for_enclave_thread.4
                                                         ) @ #vk.64 )
                                                    case EC_InitProcess
                                                    solve( !KU( h(<(%1%+%1%+%1), 
                                                                   <(%1%+%1%+%1), pk(~new_ltk.3)>, 
                                                                   h(<(%1%+%1), 
                                                                      <(%1%+%1), pk(~new_ltk.1)>, 
                                                                      h(<~nonce_for_init, %1, 
                                                                         pk(~new_ltk)>)
                                                                     >)
                                                                  >)
                                                           ) @ #vk.63 )
                                                      case EC_InitProcess
                                                      solve( !KU( h(<(%1%+%1), 
                                                                     <(%1%+%1), pk(~new_ltk.1)>, 
                                                                     h(<~nonce_for_init, %1, 
                                                                        pk(~new_ltk)>)
                                                                    >)
                                                             ) @ #vk.65 )
                                                        case EC_InitProcess
                                                        SOLVED // trace found
                                                      next
                                                        case Update
                                                        by sorry
                                                      next
                                                        case c_h
                                                        by sorry
                                                      qed
                                                    next
                                                      case Update
                                                      by sorry
                                                    next
                                                      case c_h
                                                      by sorry
                                                    qed
                                                  qed
                                                next
                                                  case c_sign
                                                  by sorry
                                                qed
                                              next
                                                case Sealing
                                                by sorry
                                              next
                                                case c_h
                                                by sorry
                                              qed
                                            next
                                              case c_sign
                                              by sorry
                                            qed
                                          qed
                                        next
                                          case EC_Initialization_case_2
                                          by sorry
                                        next
                                          case MakeInput
                                          by sorry
                                        next
                                          case fresh
                                          by sorry
                                        qed
                                      qed
                                    next
                                      case c_sign
                                      by sorry
                                    qed
                                  qed
                                next
                                  case c_sign
                                  by sorry
                                qed
                              qed
                            next
                              case c_sign
                              by sorry
                            qed
                          next
                            case c_sign
                            by sorry
                          qed
                        next
                          case c_sign
                          by sorry
                        qed
                      next
                        case c_pk
                        by sorry
                      qed
                    qed
                  next
                    case c_sign
                    by sorry
                  qed
                next
                  case c_sign
                  by sorry
                qed
              next
                case OC_AuditorSign_case_2
                by sorry
              next
                case c_sign
                by sorry
              qed
            next
              case c_sign
              by sorry
            qed
          next
            case EC_InitProcess_case_2
            by sorry
          qed
        qed
      qed
    next
      case EC_InitProcess_case_2
      by sorry
    qed
  next
    case EC_InitProcess_case_2
    by sorry
  qed
qed

lemma UpdateAvailability [heuristic={flowexists}]:
  exists-trace
  "∃ nonce_for_init block_hash input #t1 #t2.
    ((UpdateLabel( nonce_for_init, %1, %1, block_hash, input ) @ #t1) ∧
     (UpdateLabel( nonce_for_init, (%1%+%1), (%1%+%1), block_hash, input
      ) @ #t2)) ∧
    (#t1 < #t2)"
/*
guarded formula characterizing all satisfying traces:
"∃ nonce_for_init block_hash input #t1 #t2.
  (UpdateLabel( nonce_for_init, %1, %1, block_hash, input ) @ #t1) ∧
  (UpdateLabel( nonce_for_init, (%1%+%1), (%1%+%1), block_hash, input
   ) @ #t2)
 ∧
  #t1 < #t2"
*/
simplify
solve( EnclaveThread( ~attestation_sk, attestation_pk,
                      ~nonce_for_init, ~nonce_for_enclave_thread, %1, %1, block_hash,
                      input, pk(x)
       ) ▶₀ #t1 )
  case EC_InitProcess_case_1
  solve( EnclaveThread( ~attestation_sk.1, attestation_pk,
                        ~nonce_for_init, ~nonce_for_enclave_thread.1, (%1%+%1), (%1%+%1),
                        h(<~nonce_for_init, %1, pk(~new_ltk)>), input, pk(x)
         ) ▶₀ #t2 )
    case EC_InitProcess
    solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                      h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(x)>,
                     ~attestation_sk)
           ) @ #vk.18 )
      case Sealing
      solve( !KU( h(<~nonce_for_init, %1, pk(~new_ltk)>) ) @ #vk.15 )
        case EC_InitProcess
        solve( !KU( ~nonce_for_init ) @ #vk.12 )
          case EC_Initialization
          solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                 ) @ #vk.13 )
            case OC_AuditorSignForInitialization
            solve( !KU( sign(<'mrenclave', 'init', ~nonce_for_init.1, 
                              ~nonce_for_enclave_thread.2>,
                             ~attestation_sk)
                   ) @ #vk.24 )
              case EC_Initialization
              solve( !KU( pk(~new_ltk) ) @ #vk.20 )
                case Sealing
                solve( !KU( ~nonce_for_enclave_thread.2 ) @ #vk.23 )
                  case EC_Initialization
                  solve( !KU( sign(<~nonce_for_enclave_thread, quote>, ~new_ltk)
                         ) @ #vk.16 )
                    case OC_AuditorSign
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.17 )
                      case EC_InitProcess
                      solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                             ) @ #vk.24 )
                        case OC_AuditorSign
                        solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                          ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                         ~attestation_sk)
                               ) @ #vk.26 )
                          case EC_InitProcess
                          solve( !KU( ~nonce_for_enclave_thread ) @ #vk.36 )
                            case EC_InitProcess
                            solve( !KU( ~nonce_for_enclave_thread.1 ) @ #vk.38 )
                              case EC_InitProcess
                              SOLVED // trace found
                            qed
                          qed
                        next
                          case c_sign
                          by contradiction
                        qed
                      next
                        case c_sign
                        by contradiction
                      qed
                    next
                      case c_sign
                      by contradiction
                    qed
                  next
                    case c_sign
                    by contradiction
                  qed
                qed
              next
                case c_pk
                by contradiction
              qed
            next
              case c_sign
              by contradiction
            qed
          next
            case c_sign
            by sorry
          qed
        qed
      next
        case Sealing
        by sorry
      next
        case c_h
        by sorry
      qed
    next
      case c_sign
      by contradiction
    qed
  qed
next
  case EC_InitProcess_case_2
  by sorry
qed

lemma UpdateOnlyOnceForAllBlockHash [heuristic={prioritize_sign},
                                     use_induction]:
  all-traces
  "∀ nonce_for_init %i %j %k %l block_hash input1 input2 #t1 #t2.
    (((UpdateLabel( nonce_for_init, %i, %k, block_hash, input1
       ) @ #t1) ∧
      (UpdateLabel( nonce_for_init, %j, %l, block_hash, input2
       ) @ #t2)) ∧
     (¬(input1 = input2))) ⇒
    (#t1 = #t2)"
/*
guarded formula characterizing all counter-examples:
"∃ nonce_for_init %i %j %k %l block_hash input1 input2 #t1 #t2.
  (UpdateLabel( nonce_for_init, %i, %k, block_hash, input1 ) @ #t1) ∧
  (UpdateLabel( nonce_for_init, %j, %l, block_hash, input2 ) @ #t2)
 ∧
  (¬(input1 = input2)) ∧ (¬(#t1 = #t2))"
*/
induction
  case empty_trace
  by contradiction /* from formulas */
next
  case non_empty_trace
  simplify
  solve( EnclaveThread( ~attestation_sk, attestation_pk,
                        ~nonce_for_init, ~nonce_for_enclave_thread, %i, %k, block_hash,
                        input1, pk(x)
         ) ▶₀ #t1 )
    case EC_InitProcess_case_1
    solve( EnclaveThread( ~attestation_sk.1, attestation_pk,
                          ~nonce_for_init, ~nonce_for_enclave_thread.1, %j, %l,
                          h(<~nonce_for_init, %1, pk(~new_ltk)>), input2, pk(x)
           ) ▶₀ #t2 )
      case EC_InitProcess_case_1
      by contradiction /* from formulas */
    next
      case EC_InitProcess_case_2
      solve( (#t1 < #t2)  ∥ (#t2 < #t1) )
        case case_1
        solve( (last(#t2))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, ~new_ltk)
                 ) @ #vk.1 )
            case OC_AuditorSign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                     ) @ #vk.9 )
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.24 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case Sealing
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.6 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.11 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case Sealing
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.6 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.11 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk.1)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case c_sign
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.24 )
                  case Sealing
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.24 )
                  case Sealing
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            qed
          next
            case c_sign
            by contradiction /* from formulas */
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      next
        case case_2
        solve( (last(#t1))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, ~new_ltk)
                 ) @ #vk.1 )
            case OC_AuditorSign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                     ) @ #vk.9 )
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.24 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case Sealing
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.6 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.11 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case Sealing
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.6 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.11 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk.1)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.25 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case c_sign
              solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.24 )
                  case Sealing
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.24 )
                  case Sealing
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            qed
          next
            case c_sign
            by contradiction /* from formulas */
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      qed
    qed
  next
    case EC_InitProcess_case_2
    solve( EnclaveThread( ~attestation_sk.1, attestation_pk,
                          ~nonce_for_init, ~nonce_for_enclave_thread.1, %j, %l, block_hash,
                          input2, pk(x.1)
           ) ▶₀ #t2 )
      case EC_InitProcess_case_1
      solve( (#t1 < #t2)  ∥ (#t2 < #t1) )
        case case_1
        solve( (last(#t2))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, x) ) @ #vk.1 )
            case OC_AuditorSignForInitialization
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.4 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.19 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_1
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case Sealing
                solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                       ) @ #vk.26 )
                  case OC_AuditorSignForInitialization
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_2
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case c_sign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote.1>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.20 )
                case Sealing
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      next
        case case_2
        solve( (last(#t1))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, x) ) @ #vk.1 )
            case OC_AuditorSignForInitialization
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.4 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.19 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_1
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~new_ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case Sealing
                solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk)
                       ) @ #vk.26 )
                  case OC_AuditorSignForInitialization
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_2
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case c_sign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote.1>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<~nonce_for_init, %1, pk(~new_ltk)>), pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.20 )
                case Sealing
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      qed
    next
      case EC_InitProcess_case_2
      solve( (#t1 < #t2)  ∥ (#t2 < #t1) )
        case case_1
        solve( (last(#t2))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, x) ) @ #vk.1 )
            case OC_AuditorSignForInitialization
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.4 )
              case OC_AuditorSignForInitialization
              by contradiction /* cyclic */
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          next
            case OC_AuditorSign_case_1
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~ltk)>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.33 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.25 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                  ~nonce_for_enclave_thread, block_hash, input>,
                                 ~attestation_sk)
                       ) @ #vk.5 )
                  case EC_InitProcess
                  solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk.1)
                         ) @ #vk.38 )
                    case OC_AuditorSignForInitialization
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~ltk)>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.35 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~ltk)>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.34 )
                  case Sealing
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          next
            case OC_AuditorSign_case_2
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.33 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.35 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.35 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                           ) @ #vk.39 )
                      case OC_AuditorSignForInitialization
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    next
                      case OC_AuditorSign_case_1
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    next
                      case OC_AuditorSign_case_2
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    next
                      case c_sign
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.34 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          next
            case c_sign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote.1>, x.1)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      next
        case case_2
        solve( (last(#t1))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, x) ) @ #vk.1 )
            case OC_AuditorSignForInitialization
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.4 )
              case OC_AuditorSignForInitialization
              by contradiction /* cyclic */
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          next
            case OC_AuditorSign_case_1
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~ltk)>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.33 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.25 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                  ~nonce_for_enclave_thread, block_hash, input>,
                                 ~attestation_sk)
                       ) @ #vk.5 )
                  case EC_InitProcess
                  solve( !KU( sign(<~nonce_for_enclave_thread.2, 'init'>, ~ltk.1)
                         ) @ #vk.38 )
                    case OC_AuditorSignForInitialization
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~ltk)>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.35 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Sealing
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<~nonce_for_init, %1, pk(~ltk)>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.34 )
                  case Sealing
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          next
            case OC_AuditorSign_case_2
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.33 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.35 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(~ltk.1)>,
                                 ~attestation_sk)
                       ) @ #vk.35 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                           ) @ #vk.39 )
                      case OC_AuditorSignForInitialization
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    next
                      case OC_AuditorSign_case_1
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    next
                      case OC_AuditorSign_case_2
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    next
                      case c_sign
                      solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                        ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                       ~attestation_sk)
                             ) @ #vk.14 )
                        case EC_InitProcess
                        by contradiction /* from formulas */
                      next
                        case c_sign
                        by contradiction /* from formulas */
                      qed
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.24 )
                case Update
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i.1%+%1), <(%j%+%1), pk(~ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.34 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          next
            case c_sign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote.1>, x.1)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.22 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                block_hash, pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.23 )
                case Sealing
                by contradiction /* from formulas */
              next
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            qed
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      qed
    next
      case EC_InitProcess_case_3
      solve( (#t1 < #t2)  ∥ (#t2 < #t1) )
        case case_1
        solve( (last(#t2))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, x) ) @ #vk.1 )
            case OC_AuditorSignForInitialization
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.4 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.19 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_1
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_2
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case Update
                solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                       ) @ #vk.27 )
                  case OC_AuditorSignForInitialization
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case OC_AuditorSign_case_1
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case OC_AuditorSign_case_2
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case c_sign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote.1>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.20 )
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      next
        case case_2
        solve( (last(#t1))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, x) ) @ #vk.1 )
            case OC_AuditorSignForInitialization
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.4 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.19 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_1
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case OC_AuditorSign_case_2
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                               ~attestation_sk)
                     ) @ #vk.21 )
                case Update
                solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                       ) @ #vk.27 )
                  case OC_AuditorSignForInitialization
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case OC_AuditorSign_case_1
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case OC_AuditorSign_case_2
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.13 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                qed
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          next
            case c_sign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote.1>, ~new_ltk)
                   ) @ #vk.5 )
              case OC_AuditorSign
              solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                h(<(%i.1%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                               ~attestation_sk)
                     ) @ #vk.20 )
                case Update
                by contradiction /* from formulas */
              next
                case c_sign
                by contradiction /* from formulas */
              qed
            next
              case c_sign
              by contradiction /* from formulas */
            qed
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      qed
    qed
  next
    case EC_InitProcess_case_3
    solve( EnclaveThread( ~attestation_sk.2, attestation_pk,
                          ~nonce_for_init, ~nonce_for_enclave_thread.1, %j.1, %l,
                          h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), input2, pk(x)
           ) ▶₀ #t2 )
      case EC_InitProcess_case_1
      solve( (#t1 < #t2)  ∥ (#t2 < #t1) )
        case case_1
        solve( (last(#t2))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, ~new_ltk)
                 ) @ #vk.1 )
            case OC_AuditorSign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                by contradiction /* cyclic */
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                     ) @ #vk.11 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                     ) @ #vk.11 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case c_sign
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote.1>, x.1)
                     ) @ #vk.11 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            qed
          next
            case c_sign
            by contradiction /* from formulas */
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      next
        case case_2
        solve( (last(#t1))  ∥ (input2 = input1) )
          case case_1
          solve( !KU( sign(<~nonce_for_enclave_thread, quote>, ~new_ltk)
                 ) @ #vk.1 )
            case OC_AuditorSign
            solve( !KU( sign(<~nonce_for_enclave_thread.1, quote>, x)
                   ) @ #vk.5 )
              case OC_AuditorSignForInitialization
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                     ) @ #vk.10 )
                case OC_AuditorSignForInitialization
                by contradiction /* cyclic */
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_1
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                     ) @ #vk.11 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case OC_AuditorSign_case_2
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote>, x)
                     ) @ #vk.11 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(~ltk)>,
                                 ~attestation_sk)
                       ) @ #vk.28 )
                  case Update
                  solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                    ~nonce_for_enclave_thread, block_hash.1, input>,
                                   ~attestation_sk)
                         ) @ #vk.7 )
                    case EC_InitProcess
                    solve( !KU( sign(<'mrenclave', 'init_process', ~nonce_for_init.1, 
                                      ~nonce_for_enclave_thread.1, block_hash.1, input.1>,
                                     ~attestation_sk)
                           ) @ #vk.12 )
                      case EC_InitProcess
                      by contradiction /* from formulas */
                    next
                      case c_sign
                      by contradiction /* from formulas */
                    qed
                  next
                    case c_sign
                    by contradiction /* from formulas */
                  qed
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            next
              case c_sign
              solve( !KU( sign(<~nonce_for_enclave_thread.2, quote.1>, x.1)
                     ) @ #vk.11 )
                case OC_AuditorSignForInitialization
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.26 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_1
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case OC_AuditorSign_case_2
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              next
                case c_sign
                solve( !KU( sign(<'mrenclave', 'block_hash', ~nonce_for_init, 
                                  h(<(%i%+%1), <(%j%+%1), pk(~new_ltk)>, block_hash>), pk(x)>,
                                 ~attestation_sk)
                       ) @ #vk.27 )
                  case Update
                  by contradiction /* from formulas */
                next
                  case c_sign
                  by contradiction /* from formulas */
                qed
              qed
            qed
          next
            case c_sign
            by contradiction /* from formulas */
          qed
        next
          case case_2
          by contradiction /* from formulas */
        qed
      qed
    next
      case EC_InitProcess_case_2
      by contradiction /* from formulas */
    qed
  qed
qed

















/* All wellformedness checks were successful. */

/*
Generated from:
Tamarin version 1.10.0
Maude version 2.7.1
Git revision: cb62c305f8c8b8c1e664152aa33c95b7b8d5ef32, branch: master
Compiled at: 2024-10-30 11:11:02.432289291 UTC
*/

end
